Black hole thermodynamics in natural variables: Quadrophenia

It was recently observed in arXiv:2304.07320 for thermal Kerr-Newman black holes in 4d flat space that one can rewrite the conventional thermodynamics on the inner and outer horizons in terms of left- and right-moving variables with a remarkable simplification of the corresponding expressions. With the goal of illustrating the wide applicability of these newly proposed natural variables, we extend the original observation in four independent directions that can be further superimposed on each other. These four generalizations can be thought of as different deformations of the original 4d Einstein-Maxwell theory, all within the framework of supergravity: higher derivative (HD) corrections in minimal 4d supergravity; additional scalar and vector couplings in matter-coupled 4d supergravity; higher dimensions, in particular 5d minimal supergravity; and a cosmological constant in 4d minimal gauged supergravity with Anti-de Sitter (AdS) vacuum. Each of these generalizations offers a different lesson about the novel thermodynamics, and we pay special attention to the respective BPS limits that can be understood from fixed point formulae, demonstrating the power of the natural variables to capture the full phase space.

==> Master_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    591413,      16686]
NotebookOptionsPosition[    537339,      15894]
NotebookOutlinePosition[    537832,      15912]
CellTagsIndexPosition[    537789,      15909]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Minimal ungauged supergravity 4d",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Chapter",
 CellChangeTimes->{{3.90177124121638*^9, 3.90177125189396*^9}, 
   3.9017754190225573`*^9, {3.9018739410616016`*^9, 
   3.901873968573995*^9}},ExpressionUUID->"4b42325d-da6e-4e7f-a70b-\
ae9589eab27f"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "rp", ",", "rm", ",", "jj", ",", "\[Beta]p", ",", "\[Beta]m", ",", 
   "\[CapitalOmega]p", ",", "\[CapitalOmega]m", ",", "\[CapitalPhi]p", ",", 
   "\[CapitalPhi]m", ",", "entrp", ",", "entrm", ",", "Iactm", ",", "Iactp"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.901774764065866*^9, 3.901774831829871*^9}, 
   3.9017753867267613`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"7d25bf77-e002-42c5-bde9-4c85097bd908"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Beta]l", ",", "\[Beta]r", ",", "\[CurlyPhi]l", ",", "\[CurlyPhi]r", ",", 
   "\[Xi]l", ",", "\[Xi]r", ",", "\[Omega]l", ",", "\[Omega]r", ",", "entrl", 
   ",", "entrr", ",", "Il", ",", "Ir"}], "]"}]], "Input",
 CellChangeTimes->{{3.9017748350678596`*^9, 3.901774906853583*^9}, {
  3.9017764525400887`*^9, 3.901776452664364*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ba37668e-4eb8-43fa-97f7-dac23d74d8fc"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Main", " ", 
    RowBox[{"input", ":", " ", 
     RowBox[{
      RowBox[{
      "thermodynamics", " ", "at", " ", "inner", " ", "and", " ", "outer", 
       " ", "horizon"}], ">"}]}]}]}], "Text"]], "Input",
 CellChangeTimes->{{3.901771363362047*^9, 3.901771398504068*^9}, {
  3.901771449687127*^9, 
  3.9017714634097815`*^9}},ExpressionUUID->"09bee670-d203-460b-ac00-\
d3b9f5091258"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "mm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"a", " ", "mm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", "qq"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", "pp"}], ";"}]}], "Input",
 CellChangeTimes->{{3.914398170317236*^9, 3.914398237792862*^9}, {
  3.914398484568725*^9, 3.9143984890929136`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"23ea4968-9a87-4111-83df-92a7668c9cc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rp", "=", 
   RowBox[{"mm", "+", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"mm", "^", "2"}], "-", 
      RowBox[{"a", "^", "2"}], "-", 
      RowBox[{"qq", "^", "2"}], "-", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rm", "=", 
   RowBox[{"mm", "-", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"mm", "^", "2"}], "-", 
      RowBox[{"a", "^", "2"}], "-", 
      RowBox[{"qq", "^", "2"}], "-", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"mm", " ", "a"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]p", "=", 
   RowBox[{"2", " ", "Pi", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rp", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"rp", "-", "mm"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]p", "=", 
   RowBox[{"a", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rp", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]p", "=", 
   RowBox[{"qq", " ", 
    RowBox[{"rp", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rp", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]p", "=", 
   RowBox[{"pp", " ", 
    RowBox[{"rp", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rp", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entrp", "=", 
   RowBox[{"Pi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rp", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iactp", "=", 
   RowBox[{
    RowBox[{"\[Beta]p", " ", "mm"}], "-", "entrp", "-", 
    RowBox[{"\[Beta]p", " ", "\[CapitalOmega]p", " ", "jj"}], "-", 
    RowBox[{"\[Beta]p", " ", "\[CapitalPhi]p", " ", "qq"}], "-", 
    RowBox[{"\[Beta]p", " ", "\[CapitalPsi]p", " ", "pp"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]m", "=", 
   RowBox[{"2", " ", "Pi", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rm", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"rm", "-", "mm"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]m", "=", 
   RowBox[{"a", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rm", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]m", "=", 
   RowBox[{"qq", " ", 
    RowBox[{"rm", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rm", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]m", "=", 
   RowBox[{"pp", " ", 
    RowBox[{"rm", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rm", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entrm", "=", 
   RowBox[{"Pi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rm", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iactm", "=", 
   RowBox[{
    RowBox[{"\[Beta]m", " ", "mm"}], "-", "entrm", "-", 
    RowBox[{"\[Beta]m", " ", "\[CapitalOmega]m", " ", "jj"}], "-", 
    RowBox[{"\[Beta]m", " ", "\[CapitalPhi]m", " ", "qq"}], "-", 
    RowBox[{"\[Beta]m", " ", "\[CapitalPsi]m", " ", "pp"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889604902334936*^9, 3.8896050814880295`*^9}, {
  3.901775377582301*^9, 3.901775382003481*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7d6880dd-35ac-4034-888a-95c3d3fb7ad2"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Checking", " ", "the", " ", "1", "st", " ", "law"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.9017763532749834`*^9, 
  3.901776360386966*^9}},ExpressionUUID->"d4ad0bb2-c575-49e1-ae69-\
73e668ab711e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Beta]p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrp", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrp", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrp", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrp", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}], "-", 
   RowBox[{"\[Beta]p", " ", "\[CapitalOmega]p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}], "-", 
   RowBox[{"\[Beta]p", " ", "\[CapitalPhi]p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}], "-", 
   RowBox[{"\[Beta]p", " ", "\[CapitalPsi]p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8938428105829754`*^9, 3.89384297436509*^9}, {
  3.8938430944130487`*^9, 3.8938431411884017`*^9}, {3.914398151022524*^9, 
  3.91439815118972*^9}, {3.914398247625309*^9, 3.9143983445776153`*^9}, {
  3.9143985086974354`*^9, 3.9143985440880527`*^9}, {3.9143985916507635`*^9, 
  3.9143986622673693`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"69e00d2e-51e8-40e6-a94b-16e696b16738"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.893842969031883*^9, 3.8938429802583294`*^9}, {
   3.8938431301841087`*^9, 3.8938431495929265`*^9}, 3.893843762053467*^9, 
   3.894003619748597*^9, 3.9004694113153396`*^9, 3.9017765470668125`*^9, 
   3.9017768939972844`*^9, 3.9143983450038834`*^9, {3.9143985304853497`*^9, 
   3.914398544547804*^9}, {3.914398609467888*^9, 3.9143986625920167`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"73e47c2b-5f13-4af6-896c-791ea7dbe932"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Beta]m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"M", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrm", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrm", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrm", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"entrm", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}], "-", 
   RowBox[{"\[Beta]m", " ", "\[CapitalOmega]m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"J", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}], "-", 
   RowBox[{"\[Beta]m", " ", "\[CapitalPhi]m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Q", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}], "-", 
   RowBox[{"\[Beta]m", " ", "\[CapitalPsi]m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "mm"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "qq"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "pp"}], "]"}], " ", "\[Delta]p"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"P", ",", "a"}], "]"}], " ", "\[Delta]a"}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8938432046111107`*^9, 3.893843223460703*^9}, {
  3.9143983522417917`*^9, 3.9143983763975945`*^9}, {3.9143986746809797`*^9, 
  3.9143986971411123`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e6f82318-8ca8-4275-89c0-711d6c0de149"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8938432316537933`*^9, 3.8938437642860484`*^9, 3.8940036222332664`*^9, 
   3.9004694149592705`*^9, 3.901776549145876*^9, 3.9017768948752947`*^9, {
   3.9143983560015125`*^9, 3.9143983766637106`*^9}, {3.9143986924706817`*^9, 
   3.9143986974072313`*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"f2a71a07-1995-4ce1-9a30-720ff9da2ec7"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Smarr", " ", "formula"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.914398384664777*^9, 
  3.914398389785446*^9}},ExpressionUUID->"252654ed-a3e3-4aff-83d5-\
21fcc7bc03d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]p", " ", "M"}], "-", 
   RowBox[{"2", " ", "entrp"}], "-", 
   RowBox[{"2", " ", "\[Beta]p", " ", "\[CapitalOmega]p", " ", "J"}], "-", 
   RowBox[{"\[Beta]p", " ", "\[CapitalPhi]p", " ", "Q"}], "-", 
   RowBox[{"\[Beta]p", " ", "\[CapitalPsi]p", " ", "P"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9143983928928957`*^9, 3.91439847079524*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"772635ab-d79c-4d61-9599-61ff02cdb137"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9143984260906982`*^9, 3.9143984327780437`*^9}, {
   3.9143984712861834`*^9, 3.914398493526019*^9}, 3.9143987014651003`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"aa19067e-7409-4456-a161-75b0c057ee67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]m", " ", "M"}], "-", 
   RowBox[{"2", " ", "entrm"}], "-", 
   RowBox[{"2", " ", "\[Beta]m", " ", "\[CapitalOmega]m", " ", "J"}], "-", 
   RowBox[{"\[Beta]m", " ", "\[CapitalPhi]m", " ", "Q"}], "-", 
   RowBox[{"\[Beta]m", " ", "\[CapitalPsi]m", " ", "P"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9143987101657014`*^9, 3.9143987206109867`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"a5148fd8-aacd-417e-b11c-6ad7c6679f32"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9143987209165344`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"0a95ac6a-268e-4286-a40d-d4e9605e50db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]l", " ", "M"}], "-", 
   RowBox[{"2", " ", "entrl"}], "-", 
   RowBox[{"\[CurlyPhi]l", " ", "Q"}], "-", 
   RowBox[{"\[Xi]l", " ", "P"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]r", " ", "M"}], "-", 
   RowBox[{"2", " ", "entrr"}], "-", 
   RowBox[{"2", " ", "\[Omega]r", " ", "J"}], "-", 
   RowBox[{"\[CurlyPhi]r", " ", "Q"}], "-", 
   RowBox[{"\[Xi]r", " ", "P"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.914398740574311*^9, 3.914398799664114*^9}, 
   3.914400009795951*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"756d5760-9f98-4d07-8d4b-9f7ecb7d3733"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9143987737908926`*^9, 3.914398800498974*^9}, 
   3.9144000102824535`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"6a4c18d0-1d65-4643-a598-8dc30d80ae89"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9143987737908926`*^9, 3.914398800498974*^9}, 
   3.9144000102854457`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a0f53455-6e57-444d-bee4-3beb9b7ae479"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"Changing", " ", "to", " ", "left", " ", "and", " ", "right"}], 
    "-", 
    RowBox[{"moving", " ", "variables"}]}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.9017716250951695`*^9, 
  3.90177163443894*^9}},ExpressionUUID->"510bc3e4-47a4-40a0-bf50-\
f2a00e7893e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]l", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]p", "+", "\[Beta]m"}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Beta]p", "-", "\[Beta]m"}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]l", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]p", " ", "\[CapitalOmega]p"}], "+", 
       RowBox[{"\[Beta]m", " ", "\[CapitalOmega]m"}]}], ")"}], "/", "2"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]l", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]p", " ", "\[CapitalPhi]p"}], "+", 
       RowBox[{"\[Beta]m", " ", "\[CapitalPhi]m"}]}], ")"}], "/", "2"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]l", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]p", " ", "\[CapitalPsi]p"}], "+", 
       RowBox[{"\[Beta]m", " ", "\[CapitalPsi]m"}]}], ")"}], "/", "2"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]p", " ", "\[CapitalOmega]p"}], "-", 
       RowBox[{"\[Beta]m", " ", "\[CapitalOmega]m"}]}], ")"}], "/", "2"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]p", " ", "\[CapitalPhi]p"}], "-", 
       RowBox[{"\[Beta]m", " ", "\[CapitalPhi]m"}]}], ")"}], "/", "2"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]r", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]p", " ", "\[CapitalPsi]p"}], "-", 
       RowBox[{"\[Beta]m", " ", "\[CapitalPsi]m"}]}], ")"}], "/", "2"}], "//",
     "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889605322645396*^9, 3.8896053364142914`*^9}, {
  3.8896054442938023`*^9, 3.8896055398517303`*^9}, {3.9017716885215497`*^9, 
  3.901771707830586*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1a0cf9d9-8ed5-4b02-b49b-308bf9974592"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"entrl", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"entrp", "+", "entrm"}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entrr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"entrp", "-", "entrm"}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Iactp", "+", "Iactm"}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Iactp", "-", "Iactm"}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8896071879763684`*^9, 3.8896072423292465`*^9}, {
  3.889607935411445*^9, 3.88960797346468*^9}, {3.901771721520264*^9, 
  3.9017717257389307`*^9}, {3.9017764579487*^9, 3.901776458653735*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"de83ec8b-7641-4952-acfa-a80f186ae9ab"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Leftmoving", " ", "sector", " ", "identities"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.901774968952236*^9, 3.901774977562203*^9}, {
  3.901775075751169*^9, 
  3.901775103520378*^9}},ExpressionUUID->"59886b5a-6ff7-4011-a312-\
96cae88ad36c"],

Cell[CellGroupData[{

Cell[BoxData["\[Omega]l"], "Input",
 CellChangeTimes->{{3.9017752568381705`*^9, 3.901775262872663*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"4e106936-d049-45e0-a716-4b6a15faf565"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.901775258391018*^9, 3.901775263333431*^9}, 
   3.9017768745012712`*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"aa621e4f-2aa9-412f-8820-1e3eea05fb7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Il", "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]l", "2"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Xi]l", "2"], "+", 
        SuperscriptBox["\[CurlyPhi]l", "2"]}], ")"}]}]}], 
    RowBox[{"8", " ", "\[Pi]"}]]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8896096928543673`*^9, 3.889609700629667*^9}, {
  3.8896097368014936`*^9, 3.889609821729228*^9}, {3.901774722105467*^9, 
  3.901774732558289*^9}, {3.9017768562438354`*^9, 3.9017768564564023`*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"202435d3-37a6-494e-809b-10e3dc21f1be"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.901774734952888*^9, 3.9017749187816963`*^9, {3.9017768601740046`*^9, 
   3.9017768753592587`*^9}},
 CellLabel->
  "Out[445]=",ExpressionUUID->"51c75751-22b0-4e35-a409-b3f997c818ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Xi]\[Xi]l", "2"], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], ")"}]}]}], 
       RowBox[{"8", " ", "\[Pi]"}]], ",", "\[Beta]\[Beta]l"}], "]"}], "-", 
    "mm"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
     RowBox[{"\[Xi]\[Xi]l", "\[Rule]", "\[Xi]l"}], ",", 
     RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "\[Rule]", "\[CurlyPhi]l"}]}], 
    "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Xi]\[Xi]l", "2"], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], ")"}]}]}], 
       RowBox[{"8", " ", "\[Pi]"}]], ",", "\[Xi]\[Xi]l"}], "]"}], "+", "pp"}],
    "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
     RowBox[{"\[Xi]\[Xi]l", "\[Rule]", "\[Xi]l"}], ",", 
     RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "\[Rule]", "\[CurlyPhi]l"}]}], 
    "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Xi]\[Xi]l", "2"], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], ")"}]}]}], 
       RowBox[{"8", " ", "\[Pi]"}]], ",", "\[CurlyPhi]\[CurlyPhi]l"}], "]"}], 
    "+", "qq"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
     RowBox[{"\[Xi]\[Xi]l", "\[Rule]", "\[Xi]l"}], ",", 
     RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "\[Rule]", "\[CurlyPhi]l"}]}], 
    "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8897651456792955`*^9, 3.889765286790394*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"19bb6654-6d0d-4059-96b4-95971fc8f05a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8897652129968643`*^9, 3.889765246975171*^9}, 
   3.8897652886848297`*^9, 3.890100533470953*^9, 3.901774920878092*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"270cf781-f651-4ea3-878d-d019864dd86a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8897652129968643`*^9, 3.889765246975171*^9}, 
   3.8897652886848297`*^9, 3.890100533470953*^9, 3.901774920881084*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"39348b49-1a5e-47ea-ad22-9c527241cb04"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8897652129968643`*^9, 3.889765246975171*^9}, 
   3.8897652886848297`*^9, 3.890100533470953*^9, 3.901774920883079*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"31c9354e-9460-4c40-94ce-54d1d8414519"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]l", "\[Equal]", "\[Beta]\[Beta]l"}], ",", 
     RowBox[{"\[CurlyPhi]l", "\[Equal]", "\[CurlyPhi]\[CurlyPhi]l"}], ",", 
     RowBox[{"\[Xi]l", "\[Equal]", "\[Xi]\[Xi]l"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"mm", ",", "qq", ",", "pp"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889609824302559*^9, 3.8896098824700947`*^9}, {
  3.8901005465887766`*^9, 3.8901005671174803`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ee20cc14-4181-4b3c-a91d-9e3fbe3675c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"mm", "\[Rule]", 
     FractionBox["\[Beta]\[Beta]l", 
      RowBox[{"4", " ", "\[Pi]"}]]}], ",", 
    RowBox[{"qq", "\[Rule]", 
     FractionBox["\[CurlyPhi]\[CurlyPhi]l", 
      RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
    RowBox[{"pp", "\[Rule]", 
     FractionBox["\[Xi]\[Xi]l", 
      RowBox[{"2", " ", "\[Pi]"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8896098828372364`*^9, 3.8901005675021467`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"227238b9-cd7b-45a4-97c9-281541eb65f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"entrl", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      FractionBox["\[Beta]\[Beta]l", 
       RowBox[{"4", " ", "\[Pi]"}]]}], ",", 
     RowBox[{"qq", "\[Rule]", 
      FractionBox["\[CurlyPhi]\[CurlyPhi]l", 
       RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
     RowBox[{"pp", "\[Rule]", 
      FractionBox["\[Xi]\[Xi]l", 
       RowBox[{"2", " ", "\[Pi]"}]]}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8903844638895473`*^9, 3.8903844887791753`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d33d72bc-7791-41d5-ae34-60b427b27b8c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Xi]\[Xi]l", "2"], "+", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], ")"}]}]}], 
  RowBox[{"8", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{{3.8903844794189353`*^9, 3.89038448921418*^9}, 
   3.900144188954728*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"442cd110-137f-463f-b588-bb4aaf650a4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Xi]\[Xi]l", "2"], "+", 
        SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], ")"}]}]}], 
    RowBox[{"8", " ", "\[Pi]"}]], ",", "\[Beta]\[Beta]l"}], "]"}]], "Input",
 CellChangeTimes->{{3.9001442291251574`*^9, 3.9001442416053157`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"0668e6a3-b43a-4cc1-a7c5-3d7ef4a7cdf1"],

Cell[BoxData[
 FractionBox["\[Beta]\[Beta]l", 
  RowBox[{"4", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.9001442420566187`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"c7b63003-d229-440b-89f0-54dd75f1b7d8"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Rightmoving", " ", "sector", " ", "identities"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.9017750344656057`*^9, 3.9017750430908127`*^9}, 
   3.901775098870831*^9},ExpressionUUID->"d5e20ebd-0ad0-4aa4-87e3-\
ba9ca5007b1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]r", "\[Equal]", 
       RowBox[{"(", 
        RowBox[{"\[Beta]r", "/.", 
         RowBox[{"pp", "\[Rule]", "0"}]}], ")"}]}], ",", 
      RowBox[{"\[Omega]\[Omega]r", "\[Equal]", 
       RowBox[{"(", 
        RowBox[{"\[Omega]r", "/.", 
         RowBox[{"pp", "\[Rule]", "0"}]}], ")"}]}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "\[Equal]", 
       RowBox[{"(", 
        RowBox[{"\[CurlyPhi]r", "/.", 
         RowBox[{"pp", "\[Rule]", "0"}]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "a", ",", "qq"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8901033728667192`*^9, 3.8901034522921033`*^9}, {
  3.890103574449909*^9, 3.8901035831799717`*^9}, {3.890275211289015*^9, 
  3.8902752511872654`*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"0a459fbd-eb3c-4f2f-9129-a8033ad301e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
          RowBox[{"\[Beta]\[Beta]r", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}]}], ",", 
     RowBox[{"a", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
        " ", "\[Omega]\[Omega]r"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"qq", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Beta]\[Beta]r", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
            RowBox[{"\[Beta]\[Beta]r", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], 
        RowBox[{"4", " ", "\[CurlyPhi]\[CurlyPhi]r"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
          RowBox[{"\[Beta]\[Beta]r", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}]}], ",", 
     RowBox[{"a", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
        " ", "\[Omega]\[Omega]r"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"qq", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]\[Beta]r", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
        " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], 
       RowBox[{"4", " ", "\[CurlyPhi]\[CurlyPhi]r"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
          RowBox[{"\[Beta]\[Beta]r", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}]}], ",", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[Beta]\[Beta]r"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
         " ", "\[Omega]\[Omega]r"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{"qq", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]\[Beta]r", "-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
        " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], 
       RowBox[{"4", " ", "\[CurlyPhi]\[CurlyPhi]r"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
          RowBox[{"\[Beta]\[Beta]r", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}]}], ",", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[Beta]\[Beta]r"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
         " ", "\[Omega]\[Omega]r"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{"qq", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Beta]\[Beta]r"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
        " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], 
       RowBox[{"4", " ", "\[CurlyPhi]\[CurlyPhi]r"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8901034301181355`*^9, 3.890103449967941*^9}, {
   3.890103572964247*^9, 3.890103579796545*^9}, 3.89010361954154*^9, {
   3.890275243671774*^9, 3.8902752529090796`*^9}, 3.9017751148195057`*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"88e8e627-5f1d-4850-8341-09be60814d93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ir", "/.", 
    RowBox[{"{", 
     RowBox[{"pp", "\[Rule]", "0"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
          RowBox[{"\[Beta]\[Beta]r", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}]}], ",", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[Beta]\[Beta]r"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
         " ", "\[Omega]\[Omega]r"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{"qq", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Beta]\[Beta]r"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
        " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], 
       RowBox[{"4", " ", "\[CurlyPhi]\[CurlyPhi]r"}]]}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8902752756969795`*^9, 3.890275282255954*^9}, {
  3.8902753234975605`*^9, 3.8902753338198533`*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"f6ff031e-ce8c-4ec6-be7b-43210018b6dc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
     RowBox[{"3", " ", "\[Beta]\[Beta]r", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}], "2"]]], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
     RowBox[{"\[Beta]\[Beta]r", " ", 
      RowBox[{"(", 
       RowBox[{"\[Beta]\[Beta]r", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     SuperscriptBox["\[Omega]\[Omega]r", "2"]}]]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8902753272588387`*^9, 3.8902753345566645`*^9}, 
   3.901260173600528*^9, 3.901775118107716*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"856a56cf-e29d-4a28-8a9b-f3f85fd78b5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
      RowBox[{"3", " ", "\[Beta]\[Beta]r", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], ")"}]}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"\[Beta]\[Beta]r", "^", "2"}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "^", "2"}]}]}], "]"}]}], ")"}], 
    "^", "2"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8902753702798567`*^9, 3.89027543783181*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"86821390-f953-45ef-995f-ff2cf7509786"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8902753994028044`*^9, 3.8902754382306623`*^9}, 
   3.901260177704073*^9, 3.901775124423834*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"8a7b396a-2ef8-4fb9-87cd-edc348cd1f10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"entrr", "/.", 
    RowBox[{"{", 
     RowBox[{"pp", "\[Rule]", "0"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
          RowBox[{"\[Beta]\[Beta]r", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}]}], ",", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[Beta]\[Beta]r"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
         " ", "\[Omega]\[Omega]r"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{"qq", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Beta]\[Beta]r"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}], 
        " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], 
       RowBox[{"4", " ", "\[CurlyPhi]\[CurlyPhi]r"}]]}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.890384600121105*^9, 3.890384605805555*^9}, 
   3.8903846446940527`*^9, {3.890443743802513*^9, 3.8904437442210245`*^9}, {
   3.9012601337024064`*^9, 3.9012601338743973`*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"f2beaa97-a237-43b2-a932-0e3124343ee6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
     RowBox[{"3", " ", "\[Beta]\[Beta]r", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}], "2"]]], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
     RowBox[{"\[Beta]\[Beta]r", " ", 
      RowBox[{"(", 
       RowBox[{"\[Beta]\[Beta]r", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     SuperscriptBox["\[Omega]\[Omega]r", "2"]}]]]}]], "Output",
 CellChangeTimes->{
  3.8903846461842203`*^9, 3.8904437448907595`*^9, 3.90014420156837*^9, 
   3.9001442909850783`*^9, 3.901260198189929*^9, 3.9012608420522428`*^9, {
   3.9012610444594984`*^9, 3.9012610576646156`*^9}, 3.901775126876275*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"f7b0b8e2-4afe-4d10-a3cb-b85ed086d444"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"%", ",", "\[Beta]\[Beta]r"}], "]"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "-", 
       RowBox[{"3", " ", "\[Beta]\[Beta]r", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}], "2"]]], " ", "->", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Beta]\[Beta]r", "^", "2"}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "^", "2"}]}]}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}], " ", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.890384693436469*^9, 3.8903847038471437`*^9}, {
  3.900144303233489*^9, 3.9001443054361305`*^9}, {3.9012608459387307`*^9, 
  3.9012608474874616`*^9}, {3.9012610074048395`*^9, 3.9012610544966364`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"0ddbc23e-7e0f-457c-8e1b-3abef90925f8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], "+", 
      RowBox[{"2", " ", "\[Beta]\[Beta]r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]\[Beta]r", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}]]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      SuperscriptBox["\[Omega]\[Omega]r", "2"]}]]]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}], "+", 
   SuperscriptBox["\[Omega]\[Omega]r", "2"]}]]], "Output",
 CellChangeTimes->{
  3.890384704640427*^9, 3.9001443063973885`*^9, 3.901260848420473*^9, {
   3.9012610466323233`*^9, 3.901261059312858*^9}, 3.9017751339633584`*^9},
 FontSize->18,
 CellLabel->
  "Out[358]=",ExpressionUUID->"53d99157-4c5f-412b-9d9e-629286164abf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
               RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}]}]]}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
              RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
                 RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], ",", 
       "\[Beta]\[Beta]r"}], "]"}], "-", "mm"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]r", "\[Rule]", "\[Beta]r"}], ",", 
      RowBox[{"\[Xi]\[Xi]r", "\[Rule]", "\[Xi]r"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "\[Rule]", "\[CurlyPhi]r"}], ",", 
      RowBox[{"\[Omega]\[Omega]r", "\[Rule]", "\[Omega]r"}]}], "}"}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mm", "2"]}], "+", 
          SuperscriptBox["pp", "2"], "+", 
          SuperscriptBox["qq", "2"]}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["mm", "2"], "+", 
        SuperscriptBox["pp", "2"], "+", 
        SuperscriptBox["qq", "2"]}]]}]], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["mm", "2"]}], "+", 
       SuperscriptBox["pp", "2"], "+", 
       SuperscriptBox["qq", "2"]}], ")"}], "/", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       SuperscriptBox["mm", "2"], "-", 
       SuperscriptBox["pp", "2"], "-", 
       SuperscriptBox["qq", "2"]}]]}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
               RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}]}]]}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
              RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
                 RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], ",", 
       "\[CurlyPhi]\[CurlyPhi]r"}], "]"}], "+", "qq"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]r", "\[Rule]", "\[Beta]r"}], ",", 
      RowBox[{"\[Xi]\[Xi]r", "\[Rule]", "\[Xi]r"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "\[Rule]", "\[CurlyPhi]r"}], ",", 
      RowBox[{"\[Omega]\[Omega]r", "\[Rule]", "\[Omega]r"}]}], "}"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mm", "2"]}], "+", 
          SuperscriptBox["pp", "2"], "+", 
          SuperscriptBox["qq", "2"]}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["mm", "2"], "+", 
        SuperscriptBox["pp", "2"], "+", 
        SuperscriptBox["qq", "2"]}]]}]], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["mm", "2"]}], "+", 
       SuperscriptBox["pp", "2"], "+", 
       SuperscriptBox["qq", "2"]}], ")"}], "/", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       SuperscriptBox["mm", "2"], "-", 
       SuperscriptBox["pp", "2"], "-", 
       SuperscriptBox["qq", "2"]}]]}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.889765300973961*^9, 3.8897654690730734`*^9}, {
  3.8897655130379014`*^9, 3.8897655494916697`*^9}, {3.889765591445898*^9, 
  3.8897656446009364`*^9}, {3.8897656914730997`*^9, 3.889765697073695*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"fbd44c91-3787-4cc0-9d89-9f5d540a805a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "mm"}], "+", 
  SqrtBox[
   SuperscriptBox["mm", "2"]]}]], "Output",
 CellChangeTimes->{
  3.88976538208943*^9, 3.8897654382494516`*^9, 3.8897654701809683`*^9, 
   3.8897655144225845`*^9, 3.8897655507588844`*^9, {3.8897655925776973`*^9, 
   3.88976564863293*^9}, 3.8897656982243633`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"d80d3256-66ae-44da-94f8-f89e885153fe"],

Cell[BoxData[
 RowBox[{"qq", "-", 
  FractionBox[
   RowBox[{"mm", " ", "qq", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["pp", "2"], "+", 
      SuperscriptBox["qq", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox[
     SuperscriptBox["mm", "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["mm", "2"]}], "+", 
      SuperscriptBox["pp", "2"], "+", 
      SuperscriptBox["qq", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "mm", " ", 
    SqrtBox[
     SuperscriptBox["mm", "2"]], " ", "qq"}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      SuperscriptBox["mm", "2"], "-", 
      SuperscriptBox["pp", "2"], "-", 
      SuperscriptBox["qq", "2"]}]], " ", 
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mm", "2"]}], "+", 
          SuperscriptBox["pp", "2"], "+", 
          SuperscriptBox["qq", "2"]}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["mm", "2"], "+", 
        SuperscriptBox["pp", "2"], "+", 
        SuperscriptBox["qq", "2"]}]]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.88976538208943*^9, 3.8897654382494516`*^9, 3.8897654701809683`*^9, 
   3.8897655144225845`*^9, 3.8897655507588844`*^9, {3.8897655925776973`*^9, 
   3.88976564863293*^9}, 3.889765698228469*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"37d3f071-d59f-4235-a8c5-20b22f12d2a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "-", 
   FractionBox[
    RowBox[{"qq", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["pp", "2"], "+", 
       SuperscriptBox["qq", "2"]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["mm", "2"]}], "+", 
      SuperscriptBox["pp", "2"], "+", 
      SuperscriptBox["qq", "2"]}], ")"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["mm", "2"], " ", "qq"}], 
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["mm", "2"]}], "+", 
       SuperscriptBox["pp", "2"], "+", 
       SuperscriptBox["qq", "2"]}], ")"}]}]]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.889765709681798*^9, 3.889765737151245*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"ce71ba4b-e372-49c0-a246-64c8511eebe3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.889765737417167*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"10fc41ec-a57f-448a-8440-901422c26aa5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
               RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}]}]]}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
              RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]\[Beta]r", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Beta]\[Beta]r", "2"], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "+", 
                 RowBox[{"\[Xi]\[Xi]r", "^", "2"}]}], ")"}]}]}]]}]}], 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]\[Omega]r", "2"]}]}]]]}], ",", 
       "\[Omega]\[Omega]r"}], "]"}], "+", "jj"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]r", "\[Rule]", "\[Beta]r"}], ",", 
      RowBox[{"\[Xi]\[Xi]r", "\[Rule]", "\[Xi]r"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "\[Rule]", "\[CurlyPhi]r"}], ",", 
      RowBox[{"\[Omega]\[Omega]r", "\[Rule]", "\[Omega]r"}]}], "}"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mm", "2"]}], "+", 
          SuperscriptBox["pp", "2"], "+", 
          SuperscriptBox["qq", "2"]}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["mm", "2"], "+", 
        SuperscriptBox["pp", "2"], "+", 
        SuperscriptBox["qq", "2"]}]]}]], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["mm", "2"]}], "+", 
       SuperscriptBox["pp", "2"], "+", 
       SuperscriptBox["qq", "2"]}], ")"}], "/", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       SuperscriptBox["mm", "2"], "-", 
       SuperscriptBox["pp", "2"], "-", 
       SuperscriptBox["qq", "2"]}]]}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8897659228893423`*^9, 3.8897659328322124`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"b0e65cbb-4b75-4340-9ce3-454deda70bfa"],

Cell[BoxData[
 RowBox[{"a", " ", 
  RowBox[{"(", 
   RowBox[{"mm", "-", 
    SqrtBox[
     SuperscriptBox["mm", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8897659497493305`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"715d5581-ece0-4eb1-a6d6-5a7cf63efba7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Beta]r", "2"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CurlyPhi]r", "2"]}], "+", 
      RowBox[{"\[Beta]r", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Beta]r", "2"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CurlyPhi]r", "2"]}]}]]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "\[Beta]r"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]r", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CurlyPhi]r", "2"]}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]r", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Beta]r", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CurlyPhi]r", "2"]}]}]]}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.901943325394841*^9, 3.901943465788418*^9}, {
  3.9019435037253914`*^9, 3.9019435915959525`*^9}},
 CellLabel->
  "In[1441]:=",ExpressionUUID->"b188ad9d-1107-4b9b-abc9-045c67d75524"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9019433600814714`*^9, {3.901943445456204*^9, 3.9019434663836856`*^9}, 
   3.901943525419176*^9, {3.9019435575399284`*^9, 3.9019435918807974`*^9}},
 CellLabel->
  "Out[1441]=",ExpressionUUID->"c8fccb1e-ad5a-4667-a44b-bbc712c8b445"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ir", "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Beta]r"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Beta]r", "2"], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[CurlyPhi]r", "2"], "+", 
            RowBox[{"\[Xi]r", "^", "2"}]}], ")"}]}]}]]}], ")"}], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Beta]r", "2"], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]r", "2"], "+", 
           RowBox[{"\[Xi]r", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"\[Beta]r", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]r", "2"], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]r", "2"], "+", 
              RowBox[{"\[Xi]r", "^", "2"}]}], ")"}]}]}]]}]}], 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Omega]r", "2"]}]}]]]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       SuperscriptBox["mm", "2"], "-", 
       SuperscriptBox["pp", "2"], "-", 
       SuperscriptBox["qq", "2"]}]], " ", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["mm", "2"]}], "+", 
           SuperscriptBox["pp", "2"], "+", 
           SuperscriptBox["qq", "2"]}], ")"}], "2"], 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         SuperscriptBox["mm", "2"], "+", 
         SuperscriptBox["pp", "2"], "+", 
         SuperscriptBox["qq", "2"]}]]}]]}], "->", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["mm", "2"]}], "+", 
      SuperscriptBox["pp", "2"], "+", 
      SuperscriptBox["qq", "2"]}], ")"}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8896733918755765`*^9, 3.8896734878691263`*^9}, {
  3.8896740355378385`*^9, 3.88967405120796*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"05e81ba9-5d9d-4437-97b5-e32634c511bd"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"mm", "-", 
     SqrtBox[
      SuperscriptBox["mm", "2"]]}], ")"}], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"mm", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "mm"}], "+", 
        SqrtBox[
         SuperscriptBox["mm", "2"]]}], ")"}]}], "-", 
     SuperscriptBox["pp", "2"], "-", 
     SuperscriptBox["qq", "2"]}], ")"}]}], 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["mm", "2"], "-", 
    SuperscriptBox["pp", "2"], "-", 
    SuperscriptBox["qq", "2"]}]]]], "Output",
 CellChangeTimes->{{3.889673482927107*^9, 3.889673491487626*^9}, 
   3.889674051589746*^9, 3.889765132118225*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"17fbba71-1c48-470b-a7f1-f27aab9f6738"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"The", " ", "BPS", " ", "limit"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901775216720479*^9, 
  3.901775220762252*^9}},ExpressionUUID->"43baa6ad-d704-485c-8e7b-\
3a193139a1c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]p", " ", "\[CapitalOmega]p"}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]m", " ", "\[CapitalOmega]m"}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9028229117142286`*^9, 3.9028229391334057`*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"e8851183-2f32-476e-b883-b5072bd2153a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", "\[Pi]"}], 
  SqrtBox[
   RowBox[{"-", 
    SuperscriptBox["a", "2"]}]]]], "Output",
 CellChangeTimes->{{3.9028229278566923`*^9, 3.9028229394361897`*^9}},
 CellLabel->
  "Out[288]=",ExpressionUUID->"0139eb04-5640-4d67-aa53-3214a52ba03f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", "\[Pi]"}], 
   SqrtBox[
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}]]]}]], "Output",
 CellChangeTimes->{{3.9028229278566923`*^9, 3.902822939440179*^9}},
 CellLabel->
  "Out[289]=",ExpressionUUID->"2e3ce760-902c-4660-a0b3-5e892071f813"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]r", "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]l", "^", "2"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"\[CurlyPhi]l", "^", "2"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"\[Xi]l", "^", "2"}]}]}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]r", "^", "2"}], "-", 
    RowBox[{"\[CurlyPhi]r", "^", "2"}], "-", 
    RowBox[{"\[Xi]r", "^", "2"}]}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8896679491183233`*^9, 3.8896679720315094`*^9}, {
  3.889668004261167*^9, 3.8896680240138893`*^9}, {3.9017752867649894`*^9, 
  3.9017752952971807`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"b64048ef-86a9-4a1b-9886-fe5cf88306aa"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", "\[Pi]"}], 
  SqrtBox[
   RowBox[{"-", 
    SuperscriptBox["a", "2"]}]]]], "Output",
 CellChangeTimes->{
  3.8896679724108486`*^9, {3.889668012627034*^9, 3.8896680243179355`*^9}, 
   3.9017752956721773`*^9, 3.9028214029775276`*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"b657cac4-eb9d-47c8-9444-1c2a291de8c5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8896679724108486`*^9, {3.889668012627034*^9, 3.8896680243179355`*^9}, 
   3.9017752956721773`*^9, 3.902821402981865*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"3cf20688-75ca-40fc-a3c8-2ee278e24c48"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8896679724108486`*^9, {3.889668012627034*^9, 3.8896680243179355`*^9}, 
   3.9017752956721773`*^9, 3.902821402984873*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"61f84c49-a3f6-4f25-924e-df4738d391b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"entrl", "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entrr", "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il", "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir", "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.889607260611785*^9, 3.8896072968046384`*^9}, {
  3.889608000212912*^9, 3.8896080069474983`*^9}, {3.901775318177846*^9, 
  3.901775318896923*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"349df8b2-6739-4be6-b892-4edf406f615c"],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["pp", "2"], "+", 
    SuperscriptBox["qq", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.889607297258608*^9, 3.889608007378828*^9, {3.9017753067013426`*^9, 
   3.9017753194095526`*^9}},
 CellLabel->
  "Out[371]=",ExpressionUUID->"84ffa668-fd3a-407f-ae9c-0cf078d41702"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox[
   RowBox[{"-", 
    SuperscriptBox["a", "2"]}]], " ", "\[Pi]", " ", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["pp", "2"], "+", 
    SuperscriptBox["qq", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.889607297258608*^9, 3.889608007378828*^9, {3.9017753067013426`*^9, 
   3.9017753194125443`*^9}},
 CellLabel->
  "Out[372]=",ExpressionUUID->"1708dde4-116d-4f3b-a33d-2290f2dad40a"],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["pp", "2"], "+", 
    SuperscriptBox["qq", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.889607297258608*^9, 3.889608007378828*^9, {3.9017753067013426`*^9, 
   3.9017753194165344`*^9}},
 CellLabel->
  "Out[373]=",ExpressionUUID->"46ba2078-f5b3-4f45-b4d4-7f3d78a269b4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.889607297258608*^9, 3.889608007378828*^9, {3.9017753067013426`*^9, 
   3.9017753194185286`*^9}},
 CellLabel->
  "Out[374]=",ExpressionUUID->"499b7200-c21a-418f-9eeb-7305969eb6cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Il", "+", "entrl", "-", 
     RowBox[{"\[CurlyPhi]l", " ", "qq"}], "-", 
     RowBox[{"\[Xi]l", " ", "pp"}]}], ")"}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.890186212768801*^9, 3.8901862770892415`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"f875724d-fd04-4b6b-ac10-c3cce13246b9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8901862545500546`*^9, 3.8901862773839474`*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"dbe9ba20-3848-4044-a9dd-c91fd619805d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Il", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyPhi]l", "^", "2"}], "+", 
       RowBox[{"\[Xi]l", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "Pi"}], ")"}]}]}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8896080650495386`*^9, 3.889608087329156*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"c1c75075-a667-456b-b69d-5df70ba19fe0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8896080882547197`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"d1505a12-9285-4648-897e-f5f46f77ca1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]l", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "Pi"}], ")"}]}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.889672825696802*^9, 3.8896728520195885`*^9}, {
  3.8896729305017557`*^9, 3.889672943822592*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"17a3fcab-9fc4-4669-a775-9803330f66f3"],

Cell[BoxData["pp"], "Output",
 CellChangeTimes->{3.889672944108646*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"f16e5878-a37e-4947-bbe4-8dae52ed1876"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Il", "-", 
    RowBox[{"\[Xi]l", " ", "pp"}]}], "/.", 
   RowBox[{"mm", "\[Rule]", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"qq", "^", "2"}], "+", 
      RowBox[{"pp", "^", "2"}]}], "]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.889672985178254*^9, 3.8896729969043427`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"3428bc75-3148-4fb7-ad99-c874d60d73fa"],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["pp", "2"]}], "+", 
    SuperscriptBox["qq", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8896729972936296`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"c7d1ce6a-eac3-40b7-ae24-2745ee02600a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Minimal ungauged supergravity 5d",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Chapter",
 CellChangeTimes->{{3.90177124121638*^9, 3.90177125189396*^9}, 
   3.9017754190225573`*^9, {3.901775682549952*^9, 3.901775682603547*^9}, {
   3.901873946114876*^9, 
   3.9018739728091345`*^9}},ExpressionUUID->"f3481335-c6fe-433c-8294-\
555e4b8fc4ec"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "M", ",", "Q", ",", "Ja", ",", "Jb", ",", "Jx", ",", "Jy", ",", "S1", ",", 
   "S2", ",", "\[Beta]1", ",", "\[Beta]2", ",", "\[CapitalOmega]a1", ",", 
   "\[CapitalOmega]a2", ",", "\[CapitalOmega]b1", ",", "\[CapitalOmega]b2", 
   ",", "I1", ",", "I2"}], "]"}]], "Input",
 CellChangeTimes->{{3.901774764065866*^9, 3.901774831829871*^9}, 
   3.9017753867267613`*^9, {3.9017758615078573`*^9, 3.901775880124182*^9}, {
   3.901775913111905*^9, 3.901775981823135*^9}},
 CellLabel->
  "In[969]:=",ExpressionUUID->"0767d4ce-42f7-41d2-899a-dae949cafb6b"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Beta]l", ",", "\[Beta]r", ",", "\[CurlyPhi]l", ",", "\[CurlyPhi]r", ",", 
   "\[Omega]al", ",", "\[Omega]ar", ",", "\[Omega]bl", ",", "\[Omega]br", ",",
    "\[Omega]xl", ",", "\[Omega]xr", ",", "\[Omega]yl", ",", "\[Omega]yr", 
   ",", "Sl", ",", "Sr", ",", "Il", ",", "Ir"}], "]"}]], "Input",
 CellChangeTimes->{{3.9017748350678596`*^9, 3.901774906853583*^9}, {
  3.9017764675131817`*^9, 3.9017765254887094`*^9}},
 CellLabel->
  "In[968]:=",ExpressionUUID->"87676116-9c66-4af8-985f-f4780cd20213"],

Cell[BoxData[
 RowBox[{"<", 
  RowBox[{"Finding", " ", "the", " ", "horizon"}], ">"}]], "Input",
 CellChangeTimes->{{3.9017757794035687`*^9, 
  3.9017757916448965`*^9}},ExpressionUUID->"7de7b25b-3bc5-450c-91d2-\
1b42eea0d701"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rr2solve", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "m", " ", "rr2"}], "+", 
       RowBox[{"q", "^", "2"}], "+", 
       RowBox[{"2", " ", "a", " ", "b", " ", "q"}]}], "\[Equal]", "0"}], ",", 
     "rr2"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8928927111208725`*^9, 3.8928927359800205`*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"523f0c0b-81fc-41c7-87e9-caef438060dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rr2", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}], 
       ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rr2", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}], 
       ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.892892739010995*^9, 3.8938340041620913`*^9, 
  3.8940036096841764`*^9, 3.895227782349741*^9, 3.9004693917562485`*^9, 
  3.901776533690204*^9, 3.9017768829074936`*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"d13aad0a-19fd-4a7a-b529-87e655e445c2"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Main", " ", 
    RowBox[{"input", ":", " ", 
     RowBox[{
      RowBox[{
      "thermodynamics", " ", "at", " ", "inner", " ", "and", " ", "outer", 
       " ", "horizon"}], ">"}]}]}]}], "Text"]], "Input",
 CellChangeTimes->{{3.901771363362047*^9, 3.901771398504068*^9}, {
  3.901771449687127*^9, 
  3.9017714634097815`*^9}},ExpressionUUID->"aeb3c41c-bb36-4a57-afaf-\
66e06c6e7fbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"3", " ", 
    RowBox[{"Pi", "/", "4"}], " ", "m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "3", "]"}], " ", 
    RowBox[{"Pi", "/", "4"}], " ", "q"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ja", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", "m"}], "+", 
      RowBox[{"q", " ", "b"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jb", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "b", " ", "m"}], "+", 
      RowBox[{"q", " ", "a"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jx", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ja", "+", "Jb"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jy", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ja", "-", "Jb"}], ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889934198015793*^9, 3.889934306311446*^9}, {
  3.8928883283070493`*^9, 3.8928883511705246`*^9}, {3.901775908867606*^9, 
  3.9017759282401156`*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"3c434050-d370-49a9-be0b-02449e4769bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", "rr2", "]"}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", "rr2", "]"}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889934317584216*^9, 3.889934363114499*^9}, {
  3.889934462130477*^9, 3.889934472574341*^9}, {3.8899369426164055`*^9, 
  3.889936955346011*^9}, {3.8928927628794956`*^9, 3.8928927992279644`*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"ea6200fd-2df3-41f7-8746-6c5754e5a9f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{"Sqrt", "[", "rr2", "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", "q"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr2", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "^", "2"}]}], 
       ")"}]}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{"Sqrt", "[", "rr2", "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", "q"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr2", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "^", "2"}]}], 
       ")"}]}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889937475416438*^9, 3.889937579761982*^9}, {
  3.892892809262116*^9, 3.8928928724687295`*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"c1f3fe8b-3241-41c8-80f7-d4189168d4b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "3", "]"}], " ", "q", " ", 
     RowBox[{"rr2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "3", "]"}], " ", "q", " ", 
     RowBox[{"rr2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rr2", "+", 
           RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88993731261355*^9, 3.889937368670994*^9}, {
   3.8928928528168793`*^9, 3.892892868276378*^9}, 3.8964985155063953`*^9},
 CellLabel->
  "In[459]:=",ExpressionUUID->"123d1119-0352-4a30-9e82-6b864a3e9d99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]a1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"b", " ", "q"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]a2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"b", " ", "q"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8899373834513817`*^9, 3.889937437600912*^9}, {
  3.8899376016035223`*^9, 3.8899376110819635`*^9}, {3.892892879517603*^9, 
  3.892892898026521*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"e10adb5d-51c4-4a17-9921-f48234eaa4e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]b1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "q"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]b2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "q"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"rr2", "+", 
          RowBox[{"b", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "b", " ", "q"}]}], ")"}]}], "/.", 
    RowBox[{"rr2solve", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889937638468774*^9, 3.8899376762620506`*^9}, {
  3.89289288216081*^9, 3.892892913136786*^9}, {3.8938436970397186`*^9, 
  3.89384369798243*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"0bd738ca-f7c0-411a-a636-7bb679471695"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I1", "=", 
   RowBox[{
    RowBox[{"\[Beta]1", " ", "M"}], "-", "S1", "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalOmega]a1", " ", "Ja"}], "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalOmega]b1", " ", "Jb"}], "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1", " ", "Q"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2", "=", 
   RowBox[{
    RowBox[{"\[Beta]2", " ", "M"}], "-", "S2", "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalOmega]a2", " ", "Ja"}], "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalOmega]b2", " ", "Jb"}], "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2", " ", "Q"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889937681512806*^9, 3.8899376821013217`*^9}, {
  3.8899377177664547`*^9, 3.889937799545683*^9}, {3.892892923359937*^9, 
  3.8928929238181877`*^9}},
 CellLabel->
  "In[465]:=",ExpressionUUID->"5f7b4ee2-f10c-4376-941a-e8c657318070"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Checking", " ", "the", " ", "1", "st", " ", "law"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.9017763532749834`*^9, 
  3.901776360386966*^9}},ExpressionUUID->"e5dcd0a4-f6dc-42ea-9bc3-\
921d3b792bf0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S1", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S1", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S1", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S1", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}], "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalOmega]a1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}], "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalOmega]b1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}], "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", 
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8938428105829754`*^9, 3.89384297436509*^9}, {
  3.8938430944130487`*^9, 3.8938431411884017`*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"9d913088-7a0c-4916-a54a-cc78b413e0a1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.893842969031883*^9, 3.8938429802583294`*^9}, {
   3.8938431301841087`*^9, 3.8938431495929265`*^9}, 3.893843762053467*^9, 
   3.894003619748597*^9, 3.9004694113153396`*^9, 3.9017765470668125`*^9, 
   3.9017768939972844`*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"e2b974e7-ab06-4036-82b5-9e111e7870d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"M", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S2", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S2", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S2", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"S2", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}], "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalOmega]a2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Ja", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}], "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalOmega]b2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Jb", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}], "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "q"}], "]"}], " ", "\[Delta]q"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Q", ",", "b"}], "]"}], " ", "\[Delta]b"}]}], ")"}]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", 
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8938432046111107`*^9, 3.893843223460703*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"b832231c-207c-48c2-bd5c-056e0f835eeb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8938432316537933`*^9, 3.8938437642860484`*^9, 
  3.8940036222332664`*^9, 3.9004694149592705`*^9, 3.901776549145876*^9, 
  3.9017768948752947`*^9},
 CellLabel->
  "Out[468]=",ExpressionUUID->"a69cfa3d-5bd0-4418-b327-d8a8692094e8"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"Changing", " ", "to", " ", "left", " ", "and", " ", "right"}], 
    "-", 
    RowBox[{"moving", " ", "variables"}]}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.9017716250951695`*^9, 
  3.90177163443894*^9}},ExpressionUUID->"cbb82ec1-01d4-41b1-800e-\
f270cd51c03f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sl", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "+", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "-", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "+", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "-", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "+", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8928896798274937`*^9, 3.8928897517061825`*^9}, {
  3.8928929351569595`*^9, 3.8928929549127088`*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"e5c59cec-7833-42c6-9984-c0de7e5c5394"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]al", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]a1"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]a2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]ar", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]a1"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]a2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]bl", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]b1"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]b2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]br", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]b1"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]b2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892889762406279*^9, 3.8928898803127527`*^9}, {
  3.892892959526042*^9, 3.8928929747133684`*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"8e7eb69a-dbcd-4c7c-86a3-e5e11c92dc57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]xl", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]al", "+", "\[Omega]bl"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]yl", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]al", "-", "\[Omega]bl"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]xr", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]ar", "+", "\[Omega]br"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]yr", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]ar", "-", "\[Omega]br"}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8928899029331365`*^9, 3.892890009216889*^9}, {
  3.9004701644919925`*^9, 3.9004701683462257`*^9}, {3.901776557768168*^9, 
  3.901776580893863*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"b9a7876e-8a9a-4081-accf-b0a6f1d044e9"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Leftmoving", " ", "sector", " ", "identities"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.901774968952236*^9, 3.901774977562203*^9}, {
  3.901775075751169*^9, 
  3.901775103520378*^9}},ExpressionUUID->"a55276a7-b464-41d1-b4e0-\
7ba5b5ef484b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"\[Omega]xl", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017787162249203`*^9, 3.901778726054208*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"c872e994-8068-4fc9-9c28-5bebd8c78f7e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9017787526604896`*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"26bc0041-2078-483e-9951-82246d1adcfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"\[Omega]yl", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017796912482896`*^9, 3.9017796913555408`*^9}},
 CellLabel->
  "In[542]:=",ExpressionUUID->"51508714-a77c-421c-b082-1e873de35dc9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", "q"}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.9017796969325967`*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"d8cf2a83-1059-47de-b5ab-109e8fbb0ce8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"\[Beta]l", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
     "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "m"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], 
            "2"]}]}]]}]]}]}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017797881340313`*^9, 3.9017797893042164`*^9}, {
  3.9017798753654237`*^9, 3.9017798762431297`*^9}, {3.9017799313808904`*^9, 
  3.9017799342458987`*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"ecafdda8-73b4-4f91-9422-1168371add65"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m"}], "+", "q"}], ")"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", "q"}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.9017798049030876`*^9, 3.9017798799261217`*^9, 
  3.9017799355143623`*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"2be1eef0-b862-4e14-856f-df3c80e32863"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[CurlyPhi]l", "^", "2"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m"}], "+", 
           RowBox[{"2", " ", "q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "m"}], "+", 
           RowBox[{"2", " ", "q"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017799650496387`*^9, 3.9017799654887056`*^9}, {
  3.9017800614615593`*^9, 3.9017801585142937`*^9}, {3.90178019370124*^9, 
  3.901780258571061*^9}},
 CellLabel->
  "In[612]:=",ExpressionUUID->"dc087d02-6f34-4b52-9343-6b15e753c6ab"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["q", "2"]}], 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"m", "+", "q"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.901780158899971*^9, {3.90178020313836*^9, 3.901780261139105*^9}},
 CellLabel->
  "Out[613]=",ExpressionUUID->"357ebcdf-2551-4ae2-b3da-7a36bc69f457"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "+", "q"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "q"}], ")"}]}]}], "]"}]], "\[Equal]", 
       "\[Beta]\[Beta]l"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], " ", "\[Pi]", " ", "q"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "q"}], ")"}]}]}], "]"}]], "\[Equal]", 
       "\[CurlyPhi]\[CurlyPhi]l"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", "A", ")"}], " ", "\[Pi]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "q"}], ")"}]}]}], "]"}]], "\[Equal]", 
       "\[Omega]\[Omega]l"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "q", ",", "A"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9017797326540785`*^9, 3.9017798021134415`*^9}, {
  3.901779943343787*^9, 3.9017799529794483`*^9}, {3.9017802750565605`*^9, 
  3.9017802863090525`*^9}, {3.9017807058595877`*^9, 3.9017807062394257`*^9}, {
  3.901780908299514*^9, 3.901780913302453*^9}, {3.9017815168106775`*^9, 
  3.9017815805844784`*^9}},
 CellLabel->
  "In[653]:=",ExpressionUUID->"0aa73685-0114-4aed-9253-f811712a8839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
        SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], ",", 
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{"\[CurlyPhi]\[CurlyPhi]l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["3"], " ", "\[Beta]\[Beta]l"}], "+", 
         "\[CurlyPhi]\[CurlyPhi]l"}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"A", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Beta]\[Beta]l"}], "+", 
         RowBox[{
          SqrtBox["3"], " ", "\[CurlyPhi]\[CurlyPhi]l"}]}], ")"}], " ", 
       "\[Omega]\[Omega]l"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.901780281378876*^9, 3.9017802874065037`*^9}, 
   3.9017807072852173`*^9, 3.901780913835471*^9, 3.901781581094467*^9},
 CellLabel->
  "Out[653]=",ExpressionUUID->"e295a17d-65a6-4d72-9c9f-7b5a9f1938ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Il", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{
  3.9017805016746845`*^9, {3.9017809979222994`*^9, 3.9017809982537675`*^9}},
 CellLabel->
  "In[616]:=",ExpressionUUID->"005da392-1401-4ca2-b547-ec047f101ff7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"m", "+", "q"}], ")"}], "2"]}], 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9017805114903326`*^9},
 CellLabel->
  "Out[619]=",ExpressionUUID->"06516dcc-d14c-4cd6-ad71-f7e5522f7138"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "q"}], ")"}]}], 
       RowBox[{"4", "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "q"}], ")"}]}]}], "]"}]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        FractionBox[
         RowBox[{"\[CurlyPhi]\[CurlyPhi]l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["3"], " ", "\[Beta]\[Beta]l"}], "+", 
            "\[CurlyPhi]\[CurlyPhi]l"}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"A", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Beta]\[Beta]l"}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[CurlyPhi]\[CurlyPhi]l"}]}], ")"}], " ", 
          "\[Omega]\[Omega]l"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], "}"}]}],
     ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]l", ">", "0"}], ",", 
      RowBox[{"\[Omega]\[Omega]l", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9017805231457357`*^9, 3.9017805553985176`*^9}, 
   3.901780592305847*^9, {3.901780623402403*^9, 3.901780677615806*^9}, 
   3.9017807238829126`*^9, {3.901780761630021*^9, 3.9017807683097205`*^9}, 
   3.9017808482263412`*^9, 3.9017808782872047`*^9, {3.9017809329859233`*^9, 
   3.901780946457305*^9}, 3.90178107913261*^9, 3.9017812150605063`*^9, 
   3.9017812990348144`*^9, 3.9017815970323205`*^9, {3.90178164869331*^9, 
   3.9017816812544174`*^9}, {3.9017846913050814`*^9, 3.901784692129756*^9}},
 CellLabel->
  "In[754]:=",ExpressionUUID->"4fc64bf0-7e5c-45c7-8a97-4ec320c77211"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]l"}],
       "+", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]l"}],
       "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]}], ")"}]}], 
   RowBox[{"24", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.9017806783891335`*^9, 3.901780725181197*^9, 3.9017807686906867`*^9, {
   3.9017808493549843`*^9, 3.901780879075085*^9}, {3.9017809337367477`*^9, 
   3.9017809478013177`*^9}, 3.901781080460904*^9, 3.90178121649154*^9, 
   3.9017813003373647`*^9, 3.9017815978003893`*^9, 3.9017816822429943`*^9, 
   3.901784693070363*^9},
 CellLabel->
  "Out[754]=",ExpressionUUID->"5c9c6227-8737-4847-a2fd-3a0e2dc0434e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Beta]\[Beta]l", "+", 
     RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], "^", "2"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9017807817751026`*^9, 3.901780822795087*^9}, {
  3.90178265342192*^9, 3.901782660854165*^9}},
 CellLabel->
  "In[666]:=",ExpressionUUID->"25e905ae-3199-4806-a9c9-f4d81fed2286"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Beta]\[Beta]l", "2"], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]l"}], 
   SqrtBox["3"]], "+", 
  FractionBox[
   SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"], "3"]}]], "Output",
 CellChangeTimes->{{3.901780784484605*^9, 3.901780823185501*^9}, 
   3.901782661228422*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"1c331c84-ec29-4da4-ad79-1e5a85fb1479"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "+", 
              RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "/", 
               RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
              RowBox[{
               SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", 
               "\[CurlyPhi]\[CurlyPhi]l"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]}], ")"}]}], 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "+", 
              SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}], ",", 
         "\[Beta]\[Beta]l"}], "]"}], "-", "M"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
        RowBox[{"\[Omega]\[Omega]l", "\[Rule]", "\[Omega]yl"}], ",", 
        RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "\[Rule]", "\[CurlyPhi]l"}]}], 
       "}"}]}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901782888931017*^9, 3.9017829208902645`*^9}, {
  3.901782953448121*^9, 3.9017829544010315`*^9}},
 CellLabel->
  "In[673]:=",ExpressionUUID->"0210e287-39a7-4413-aa19-98a448152133"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9017828773310566`*^9, {3.901782914074541*^9, 3.901782924225444*^9}, 
   3.9017829583628583`*^9},
 CellLabel->
  "Out[674]=",ExpressionUUID->"397a634e-48d2-4116-8e42-1706535b4c4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "+", 
              RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "/", 
               RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
              RowBox[{
               SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", 
               "\[CurlyPhi]\[CurlyPhi]l"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]}], ")"}]}], 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "+", 
              SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}], ",", 
         "\[CurlyPhi]\[CurlyPhi]l"}], "]"}], "+", "Q"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
        RowBox[{"\[Omega]\[Omega]l", "\[Rule]", "\[Omega]yl"}], ",", 
        RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "\[Rule]", "\[CurlyPhi]l"}]}], 
       "}"}]}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{3.901782993649776*^9, 3.9017832179715805`*^9},
 CellLabel->
  "In[900]:=",ExpressionUUID->"88372168-6898-43ab-a392-d9cab1e89264"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9017831968546195`*^9, 3.9017832269330683`*^9, 
  3.901855173972988*^9},
 CellLabel->
  "Out[901]=",ExpressionUUID->"9f586f07-b7ec-4372-8ce0-920ab81d9b75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Sl", "^", "2"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", ">", "0"}], ",", 
         RowBox[{"q", ">", "0"}], ",", 
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], "//", "Expand"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "m"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], 
            "2"]}]}]]}]]}]}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8903844638895473`*^9, 3.8903844887791753`*^9}, {
  3.90178359589054*^9, 3.9017837302800446`*^9}},
 CellLabel->
  "In[709]:=",ExpressionUUID->"060e415f-add9-4831-b54a-845ff48bf4ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", 
  SuperscriptBox["\[Pi]", "4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "m"}], "+", "q"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.901783678758062*^9, 3.9017837306089725`*^9}},
 CellLabel->
  "Out[711]=",ExpressionUUID->"5a6563b7-7c78-4e50-bef6-27f6096f41d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m"}], "+", "q"}], ")"}], " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", "A", ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "q"}], ")"}]}]}], "]"}], "/", "4"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        FractionBox[
         RowBox[{"\[CurlyPhi]\[CurlyPhi]l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["3"], " ", "\[Beta]\[Beta]l"}], "+", 
            "\[CurlyPhi]\[CurlyPhi]l"}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"A", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Beta]\[Beta]l"}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[CurlyPhi]\[CurlyPhi]l"}]}], ")"}], " ", 
          "\[Omega]\[Omega]l"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], "}"}]}],
     ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]l", ">", "0"}], ",", 
      RowBox[{"\[Omega]\[Omega]l", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.90178377717911*^9, 3.901783834884328*^9}, {
  3.901792822500262*^9, 3.9017928235844717`*^9}},
 CellLabel->
  "In[879]:=",ExpressionUUID->"1b4fa2c6-c12e-4b80-aefe-7c0611c4246d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "3"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]l"}], 
     "+", 
     SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
     RowBox[{
      SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]l"}], 
     "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]}], ")"}]}], 
  RowBox[{"12", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.901783801888318*^9, 3.9017838351827335`*^9}, 
   3.9017928245652256`*^9},
 CellLabel->
  "Out[879]=",ExpressionUUID->"3a4f2722-1243-476d-9700-2d056803324f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "q"}], ")"}]}], 
       RowBox[{"4", "  ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "q"}], ")"}]}]}], "]"}]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        FractionBox[
         RowBox[{"\[CurlyPhi]\[CurlyPhi]l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["3"], " ", "\[Beta]\[Beta]l"}], "+", 
            "\[CurlyPhi]\[CurlyPhi]l"}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"A", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Beta]\[Beta]l"}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[CurlyPhi]\[CurlyPhi]l"}]}], ")"}], " ", 
          "\[Omega]\[Omega]l"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]}], "}"}]}],
     ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]l", ">", "0"}], ",", 
      RowBox[{"\[Omega]\[Omega]l", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[878]:=",ExpressionUUID->"718a13bf-fccf-4e2e-9e79-f1d43cc30c14"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]l"}],
       "+", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]l"}],
       "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]}], ")"}]}], 
   RowBox[{"24", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.901792814197322*^9},
 CellLabel->
  "Out[878]=",ExpressionUUID->"fbbc5181-4158-419c-a86a-1ec57f220c07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Pi]", "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]\[Beta]l", "+", 
           RowBox[{"\[CurlyPhi]\[CurlyPhi]l", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Beta]\[Beta]l", " ", 
            "\[CurlyPhi]\[CurlyPhi]l"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}]}], ")"}]}], 
        RowBox[{"24", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}], "^", 
          "2"}]}]]}], ",", "\[Beta]\[Beta]l"}], "]"}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]l", ">", "0"}], ",", 
      RowBox[{"\[Omega]\[Omega]l", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9017840147821493`*^9, 3.9017840498995924`*^9}, 
   3.9017840804407487`*^9},
 CellLabel->
  "In[720]:=",ExpressionUUID->"fef27716-8c70-411b-87cd-54604b9242fa"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "-", 
     SuperscriptBox["\[CurlyPhi]\[CurlyPhi]l", "2"]}], ")"}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      SuperscriptBox["\[Omega]\[Omega]l", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.901784080721077*^9},
 CellLabel->
  "Out[720]=",ExpressionUUID->"cad162b1-856a-416b-966b-b2803c91545b"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Rightmoving", " ", "sector", " ", "identities"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.9017750344656057`*^9, 3.9017750430908127`*^9}, 
   3.901775098870831*^9},ExpressionUUID->"854d954e-ba6d-4df3-ae25-\
dc56db5102c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"\[Omega]yr", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901779303219735*^9, 3.901779305212409*^9}, {
  3.901779360731862*^9, 3.901779361123811*^9}},
 CellLabel->
  "In[721]:=",ExpressionUUID->"db86fc56-37b9-4d25-a6ff-0efa2a44c5a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.901784318936161*^9},
 CellLabel->
  "Out[724]=",ExpressionUUID->"0c58cfcc-bdd5-4a3f-af09-af274cacb525"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"\[Omega]xr", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017843793443837`*^9, 3.901784380970207*^9}, {
  3.901784455455204*^9, 3.9017844562592115`*^9}},
 CellLabel->
  "In[731]:=",ExpressionUUID->"68ec6db4-7588-4184-ad07-05a92a0853b3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
    RowBox[{"2", " ", "m"}], "+", 
    RowBox[{"2", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{3.9017844588346963`*^9},
 CellLabel->
  "Out[734]=",ExpressionUUID->"e40e061c-90ea-4348-8a50-c25d960997f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[Beta]r", "^", "2"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
     "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "m"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], "->", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], 
            "2"]}]}]]}]]}]}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901784391012195*^9, 3.901784391780138*^9}, {
  3.9017844653602886`*^9, 3.901784465999055*^9}, {3.9017845713305473`*^9, 
  3.9017846300447454`*^9}},
 CellLabel->
  "In[749]:=",ExpressionUUID->"b551145c-7102-49b1-a9c8-af6db2a6440a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "m"}], "+", "q"}], ")"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
    RowBox[{"2", " ", "m"}], "+", 
    RowBox[{"2", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{3.9017844838528223`*^9, 3.901784583497628*^9, 
  3.901784631322691*^9},
 CellLabel->
  "Out[752]=",ExpressionUUID->"6b88b485-c7e1-42eb-8714-a1e73cc5e753"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[CurlyPhi]r", "^", "2"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901784396785757*^9, 3.9017843996038074`*^9}, {
  3.9017844701793475`*^9, 3.9017844705732927`*^9}, {3.9017845604784307`*^9, 
  3.9017845631152077`*^9}},
 CellLabel->
  "In[743]:=",ExpressionUUID->"79a85e57-d0ea-40df-b39e-a29340304194"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
    RowBox[{"2", " ", "m"}], "+", 
    RowBox[{"2", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{3.9017844909504905`*^9, 3.9017845654587326`*^9},
 CellLabel->
  "Out[745]=",ExpressionUUID->"1e0ee29c-a2c3-41a1-8526-94be23fdc026"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", "q"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "q"}], ")"}]}]}], "]"}]], "\[Equal]", 
       "\[Beta]\[Beta]r"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], " ", "\[Pi]", " ", "q"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "q"}], ")"}]}]}], "]"}]], "\[Equal]", 
       "\[CurlyPhi]\[CurlyPhi]r"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", "A", ")"}], " ", "\[Pi]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", "A", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "q"}], ")"}]}]}], "]"}]], "\[Equal]", 
       "\[Omega]\[Omega]r"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "q", ",", "A"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9017844342106667`*^9, 3.9017844401921167`*^9}, {
  3.901784647112791*^9, 3.9017846656933765`*^9}},
 CellLabel->
  "In[753]:=",ExpressionUUID->"03ffd4b1-ac16-4a22-80eb-7ea2523dd8f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
        SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], ",", 
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["3"], " ", "\[Beta]\[Beta]r"}], "-", 
         "\[CurlyPhi]\[CurlyPhi]r"}], ")"}], " ", "\[CurlyPhi]\[CurlyPhi]r"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}], ",", 
    RowBox[{"A", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "-", 
         RowBox[{
          SqrtBox["3"], " ", "\[CurlyPhi]\[CurlyPhi]r"}]}], ")"}], " ", 
       "\[Omega]\[Omega]r"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.901784666615212*^9},
 CellLabel->
  "Out[753]=",ExpressionUUID->"44c3ddd4-2cc9-4a53-ad64-cc21c2e03d29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Ir", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"2", " ", "q"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "q"}], ")"}]}]}], ")"}]}]]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8901033728667192`*^9, 3.8901034522921033`*^9}, {
   3.890103574449909*^9, 3.8901035831799717`*^9}, {3.890275211289015*^9, 
   3.8902752511872654`*^9}, 3.9017783091221175`*^9, {3.9017783688800535`*^9, 
   3.9017783695737467`*^9}, {3.901779343267703*^9, 3.901779364333231*^9}, 
   3.9017843250742497`*^9},
 CellLabel->
  "In[725]:=",ExpressionUUID->"205ab81a-9b48-4e25-aa01-aec6f1ec28a0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"m", " ", "q"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
      RowBox[{"2", " ", "m"}], "+", 
      RowBox[{"2", " ", "q"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8901034301181355`*^9, 3.890103449967941*^9}, {
   3.890103572964247*^9, 3.890103579796545*^9}, 3.89010361954154*^9, {
   3.890275243671774*^9, 3.8902752529090796`*^9}, 3.9017751148195057`*^9, {
   3.9017783609932337`*^9, 3.901778377669835*^9}, 3.9017843683009996`*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"32616e34-38ea-445b-92b3-5928b89d4d2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "m"}], "-", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "q"}], ")"}]}], 
        RowBox[{"4", "  ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", "A", ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", "q"}], ")"}]}]}], "]"}]}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Rule]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}], 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "+", 
              SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], ",", 
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["3"], " ", "\[Beta]\[Beta]r"}], "-", 
             "\[CurlyPhi]\[CurlyPhi]r"}], ")"}], " ", 
           "\[CurlyPhi]\[CurlyPhi]r"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}], ",", 
        RowBox[{"A", "\[Rule]", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Beta]\[Beta]r"}], "-", 
             RowBox[{
              SqrtBox["3"], " ", "\[CurlyPhi]\[CurlyPhi]r"}]}], ")"}], " ", 
           "\[Omega]\[Omega]r"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}]}], 
       "}"}]}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]\[Beta]r", ">", "0"}], ",", 
       RowBox[{"\[CurlyPhi]\[CurlyPhi]r", ">", "0"}], ",", 
       RowBox[{"\[Omega]\[Omega]r", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.90178473350249*^9, 3.901784752624827*^9}, {
  3.9017847829645095`*^9, 3.9017847892097692`*^9}, {3.9017850025015945`*^9, 
  3.901785012645707*^9}},
 CellLabel->
  "In[759]:=",ExpressionUUID->"5d0cd18b-fca9-45b1-8d4e-e2041bddad56"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
     RowBox[{
      SqrtBox["3"], " ", "\[Beta]\[Beta]r", " ", "\[CurlyPhi]\[CurlyPhi]r"}], 
     "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Beta]\[Beta]r", "2"], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[Beta]\[Beta]r", " ", "\[CurlyPhi]\[CurlyPhi]r"}], 
      SqrtBox["3"]], "+", 
     FractionBox[
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"], "3"]}]]}], 
  RowBox[{"24", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], "+", 
     SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.901784789644095*^9, {3.9017850067761493`*^9, 3.9017850130454545`*^9}},
 CellLabel->
  "Out[760]=",ExpressionUUID->"a5a98c3b-fc17-4f56-b72f-04e90926dc61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "+", 
     RowBox[{
      SqrtBox["3"], " ", "\[Beta]\[Beta]r", " ", "\[CurlyPhi]\[CurlyPhi]r"}], 
     "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}], ")"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], " ", "\[Beta]\[Beta]r"}], "+", 
      RowBox[{"2", " ", "\[CurlyPhi]\[CurlyPhi]r"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], " ", "\[Beta]\[Beta]r"}], "-", 
      "\[CurlyPhi]\[CurlyPhi]r"}], ")"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9019426034703617`*^9, 3.901942664306888*^9}},
 CellLabel->
  "In[1431]:=",ExpressionUUID->"ea14999e-9fe2-49a4-be89-ab004a81868b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9019426498627768`*^9, 3.9019426646457424`*^9}},
 CellLabel->
  "Out[1431]=",ExpressionUUID->"5c6c6743-127a-4a8d-bacd-ec028f0e0d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]r", "-", 
              RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "/", 
               RowBox[{"Sqrt", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["\[Beta]\[Beta]r", "2"]}], "-", 
              RowBox[{
               SqrtBox["3"], " ", "\[Beta]\[Beta]r", " ", 
               "\[CurlyPhi]\[CurlyPhi]r"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CurlyPhi]\[CurlyPhi]r", "2"]}]}], ")"}]}], 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "+", 
              SuperscriptBox["\[Omega]\[Omega]r", "2"]}], ")"}]}]]}], ",", 
         "\[Beta]\[Beta]r"}], "]"}], "-", "M"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]\[Beta]r", "\[Rule]", "\[Beta]r"}], ",", 
        RowBox[{"\[Omega]\[Omega]r", "\[Rule]", "\[Omega]xr"}], ",", 
        RowBox[{"\[CurlyPhi]\[CurlyPhi]r", "\[Rule]", "\[CurlyPhi]r"}]}], 
       "}"}]}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", ">", "0"}], ",", 
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]]}], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017858934532065`*^9, 3.9017859415510397`*^9}, {
  3.901785974623139*^9, 3.901785975159719*^9}},
 CellLabel->
  "In[763]:=",ExpressionUUID->"a68140b7-805a-4e46-9499-7b685643cb5a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9017859545179768`*^9, 3.9017859756069813`*^9}},
 CellLabel->
  "Out[764]=",ExpressionUUID->"3ef988f6-7a81-4b52-abd5-b02fcad91931"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Sr", "^", "2"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", ">", "0"}], ",", 
         RowBox[{"q", ">", "0"}], ",", 
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], "//", "Expand"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "m"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "2"]}]}]]}]], 
    "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"2", " ", "m"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             RowBox[{"2", " ", "m"}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], 
            "2"]}]}]]}]]}]}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901786028716632*^9, 3.9017860328331614`*^9}, {
  3.9017860639295206`*^9, 3.9017860888670187`*^9}, {3.9017861206500955`*^9, 
  3.9017861802808795`*^9}},
 CellLabel->
  "In[782]:=",ExpressionUUID->"33e89f20-98e6-414e-9231-c6fbad001fc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", 
  SuperscriptBox["\[Pi]", "4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "m"}], "+", "q"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], "-", 
    RowBox[{"2", " ", "m"}], "+", 
    RowBox[{"2", " ", "q"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9017860566276712`*^9, 3.9017860908687224`*^9}, {
   3.9017861327001133`*^9, 3.9017861546249113`*^9}, 3.9017861890115175`*^9},
 CellLabel->
  "Out[783]=",ExpressionUUID->"01dd1980-461d-4d76-a277-496f42a4eee7"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"The", " ", "BPS", " ", "limit"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901775216720479*^9, 
  3.901775220762252*^9}},ExpressionUUID->"9f00578a-48ad-4660-af55-\
85c35e36e04a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"susy", "=", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "q"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8899389064493694`*^9, 3.8899389101806655`*^9}, {
  3.889938948853188*^9, 3.889938949911101*^9}, {3.9004736911032677`*^9, 
  3.9004737019819984`*^9}, {3.901788939506115*^9, 
  3.9017889406456647`*^9}},ExpressionUUID->"5aacf09b-916b-4883-abbf-\
3f79d82df596"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Omega]yl", "^", "2"}], ")"}], "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "-", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
           RowBox[{"4", " ", "q"}]}]]}], "+", 
        RowBox[{"2", " ", "q"}]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
           RowBox[{"4", " ", "q"}]}]]}], "+", 
        RowBox[{"2", " ", "q"}]}]]}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "+", 
   RowBox[{"Pi", "^", "2"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017865501769447`*^9, 3.901786552493732*^9}, {
  3.9017893211372185`*^9, 3.9017893595536046`*^9}},
 CellLabel->
  "In[875]:=",ExpressionUUID->"d9146d9b-3e3f-46cf-8c2d-502cdc8df138"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "q"}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
    RowBox[{"4", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{
  3.90178655883286*^9, {3.9017893253147397`*^9, 3.9017893599593368`*^9}},
 CellLabel->
  "Out[877]=",ExpressionUUID->"a9272161-98dd-4130-b378-4ec695997617"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", "\[Beta]l", ")"}], "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "^", "2"}], "//", "Expand"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "-", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]]}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8938513336747503`*^9, 3.8938513342205334`*^9}, {
  3.8938514164030676`*^9, 3.893851416506681*^9}},
 CellLabel->
  "In[798]:=",ExpressionUUID->"38a0fa81-3209-46e0-b6ef-5162788f951f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
    RowBox[{"4", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{3.8938513408309507`*^9, 3.8938514317180357`*^9, 
  3.9017864552363267`*^9},
 CellLabel->
  "Out[800]=",ExpressionUUID->"81d38291-c94a-483a-ad53-fde5ef3d03b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", "\[CurlyPhi]l", ")"}], "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "^", "2"}], "//", "Expand"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "-", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]]}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.89384712383645*^9, 3.893847128292202*^9}, {
  3.893847196195919*^9, 3.89384720137951*^9}, {3.893848738058242*^9, 
  3.893848753340378*^9}, {3.8938487931652985`*^9, 3.893848819318983*^9}},
 CellLabel->
  "In[801]:=",ExpressionUUID->"98132f92-b1c6-48b8-8161-39dec7e2c343"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
    RowBox[{"4", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{
  3.893847130419818*^9, {3.8938471977528887`*^9, 3.893847201874268*^9}, {
   3.893848742698346*^9, 3.893848754139614*^9}, 3.8938488198696966`*^9, 
   3.9017864570231223`*^9},
 CellLabel->
  "Out[803]=",ExpressionUUID->"52ed4612-0e46-4c36-9e54-a21f8ee9ce05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", "\[Omega]xr", ")"}], "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "^", "2"}], "//", "Expand"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]]}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017880592864723`*^9, 3.901788062284172*^9}, 
   3.901788122509134*^9},
 CellLabel->
  "In[821]:=",ExpressionUUID->"176b450c-46fa-4204-848c-54c9b91092a1"],

Cell[BoxData[
 RowBox[{"-", 
  SuperscriptBox["\[Pi]", "2"]}]], "Output",
 CellChangeTimes->{3.9017880696232986`*^9, 3.9017881239702396`*^9},
 CellLabel->
  "Out[823]=",ExpressionUUID->"5063383f-d94d-484f-ab01-55473077365d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", "\[Beta]r", ")"}], "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "^", "2"}], "//", "Expand"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "-", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]]}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8938513336747503`*^9, 3.8938513342205334`*^9}},
 CellLabel->
  "In[804]:=",ExpressionUUID->"77fa66bf-2ccc-4127-a503-0ebd8588d6c2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "+", "b"}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.8938513408309507`*^9, 3.900469628930767*^9, 
  3.9017864996261396`*^9},
 CellLabel->
  "Out[806]=",ExpressionUUID->"7cdf4d7e-4164-4e60-b78c-e790d809e8ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", "\[CurlyPhi]r", ")"}], "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "^", "2"}], "//", "Expand"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "-", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]]}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.893851313702521*^9, 3.893851313773096*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"39317a4d-cbc5-4ce7-99d9-202cab13604f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "+", "b"}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.8938513152051277`*^9, 3.900469631206937*^9, 
  3.901786500940852*^9},
 CellLabel->
  "Out[809]=",ExpressionUUID->"89bec8ab-f87c-4488-8425-3402a1ebb3fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{"Il", "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"2", " ", "q"}]}]], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "-", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"b", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
              RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "-", 
         RowBox[{"a", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "q"}]}]]}], "+", 
         RowBox[{"2", " ", "q"}]}]]}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "^", "2"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{"Ir", "/.", "susy"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"2", " ", "q"}]}]], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
           RowBox[{"4", " ", "q"}]}]]}], "+", 
        RowBox[{"2", " ", "q"}]}]]}]}]}]}], "//", "FullSimplify"}]}], "Input",
 CellLabel->
  "In[788]:=",ExpressionUUID->"699e4366-f70f-43da-b14b-e622c0e53477"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["q", "4"]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], "-", 
      RowBox[{"4", " ", "q"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.901786288582994*^9},
 CellLabel->
  "Out[790]=",ExpressionUUID->"f8c72827-1d92-4f27-8f18-2a77e0093b1d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.901786298302767*^9},
 CellLabel->
  "Out[792]=",ExpressionUUID->"ea3fb591-6147-4c71-b87b-ae19b86f4ffc"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"The", " ", "other", " ", "BPS", " ", "limit"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.901788952659437*^9, 
  3.901788958477186*^9}},ExpressionUUID->"7f008f2f-41e5-4274-af93-\
4d83eca33d80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"susy2", "=", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "q"}]}], "}"}]}], ";"}]], "Input",ExpressionUUID->"64e74bc1-\
74d7-4268-a249-6e7904aa3c41"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[Omega]yl", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"2", " ", "q"}], "-", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
          RowBox[{"4", " ", "q"}]}]]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"2", " ", "q"}], "+", 
       RowBox[{"a", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
          RowBox[{"4", " ", "q"}]}]]}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b"}], "+", "q"}], ")"}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017881709660845`*^9, 3.901788200838381*^9}, 
   3.901788300170446*^9, {3.9017883644286966`*^9, 3.9017883796890764`*^9}, {
   3.9017884956347065`*^9, 3.901788546313026*^9}, {3.901788587802332*^9, 
   3.901788621241803*^9}},
 CellLabel->
  "In[841]:=",ExpressionUUID->"d63b218b-d105-4b23-8056-6420a653c2f6"],

Cell[BoxData[
 RowBox[{"-", 
  SuperscriptBox["\[Pi]", "2"]}]], "Output",
 CellChangeTimes->{{3.9017883617109804`*^9, 3.901788383896103*^9}, {
  3.9017885002476797`*^9, 3.901788547619631*^9}, {3.901788600288925*^9, 
  3.901788621716977*^9}},
 CellLabel->
  "Out[842]=",ExpressionUUID->"992d3833-62e3-4bc2-b434-a6a8b9e87742"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[Beta]l", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017887016751127`*^9, 3.901788702368184*^9}},
 CellLabel->
  "In[851]:=",ExpressionUUID->"81641418-323b-45dd-bc14-b852c0e3bbf7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b"}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.901788714252201*^9},
 CellLabel->
  "Out[852]=",ExpressionUUID->"a00c8228-63f9-45c5-8a46-d20603a0351b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[CurlyPhi]l", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901788651853706*^9, 3.9017886894777155`*^9}},
 CellLabel->
  "In[849]:=",ExpressionUUID->"eb6575ee-00c1-4f9f-ba10-bc89b6b70b8b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b"}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.901788655587846*^9, 3.901788690364213*^9}},
 CellLabel->
  "Out[850]=",ExpressionUUID->"faf264fe-d7f4-43f0-aff6-a70b32e16064"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[Omega]xr", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017889043579617`*^9, 3.9017889139485397`*^9}},
 CellLabel->
  "In[853]:=",ExpressionUUID->"ece25b34-267f-4010-967d-3adb3bfcde88"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
    RowBox[{"4", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{3.9017889169229593`*^9},
 CellLabel->
  "Out[854]=",ExpressionUUID->"c4942445-a5c6-4ed0-907a-3ea42efdc47a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[Beta]r", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901789139739962*^9, 3.9017891406899595`*^9}},
 CellLabel->
  "In[855]:=",ExpressionUUID->"7fa42e11-a6e9-452b-8f25-7ea715457067"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
    RowBox[{"4", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{3.901789150393938*^9},
 CellLabel->
  "Out[856]=",ExpressionUUID->"0317ee9a-242a-4fae-b62c-a27b8aebbc46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[CurlyPhi]r", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017891858862295`*^9, 3.9017891865656166`*^9}},
 CellLabel->
  "In[857]:=",ExpressionUUID->"125a7bd3-20da-4343-adf7-5963168e587d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
    RowBox[{"4", " ", "q"}]}]]}]], "Output",
 CellChangeTimes->{3.901789188125972*^9},
 CellLabel->
  "Out[858]=",ExpressionUUID->"7c8b1e1a-70bd-4787-bad4-33a5a51f1432"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"Il", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}]}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"Ir", "^", "2"}], "/.", "susy2"}], ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "<", "0"}], ",", 
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{"b", "<", "0"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"2", " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
         RowBox[{"4", " ", "q"}]}]]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]], " ", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "+", "q"}], ")"}], "/", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"2", " ", "q"}], "+", 
        RowBox[{"a", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "q"}]}]]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "q"}]}]]}], ")"}]}]}]]}]}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9017863187271705`*^9, 3.901786353297264*^9}, {
  3.901786644509981*^9, 3.9017866502392535`*^9}, {3.9017879650073853`*^9, 
  3.9017879661536546`*^9}, {3.901788431119009*^9, 3.9017884335733824`*^9}, {
  3.901789209957355*^9, 3.901789231490285*^9}},
 CellLabel->
  "In[863]:=",ExpressionUUID->"383b9d27-3343-46fe-9e9d-3a2282582d4d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.901786420546301*^9, 3.9017879488556485`*^9, 3.901788027219738*^9, 
   3.901788492224685*^9, {3.901789218014665*^9, 3.901789239543784*^9}},
 CellLabel->
  "Out[864]=",ExpressionUUID->"6d0179b4-e3ee-4dac-a1d0-d6f40682356d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["q", "4"]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], "+", 
      RowBox[{"4", " ", "q"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.901786420546301*^9, 3.9017879488556485`*^9, 3.901788027219738*^9, 
   3.901788492224685*^9, {3.901789218014665*^9, 3.90178924717194*^9}},
 CellLabel->
  "Out[866]=",ExpressionUUID->"40dee023-1c68-4183-9b4d-c3b9b112d519"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["STU ungauged supergravity 4d",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Chapter",
 CellChangeTimes->{{3.90177124121638*^9, 3.90177125189396*^9}, 
   3.9017754190225573`*^9, {3.9017756863840666`*^9, 3.9017756890582523`*^9}, {
   3.901857208085941*^9, 3.901857228726733*^9}, {3.9018739482601256`*^9, 
   3.9018739782357655`*^9}},ExpressionUUID->"70c33264-3fb9-4e8f-9813-\
06b6a8a8544e"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Blackhole", " ", "solution"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901857245632723*^9, 
  3.901857257186801*^9}},ExpressionUUID->"23fccc89-95ac-40ae-9a86-\
70721f091715"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s\[Delta]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]1", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]1", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Delta]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]2", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]2", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Delta]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]3", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]3", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Delta]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]4", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]4"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Delta]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Delta]4", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Delta]4"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]1", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]1", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]2", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]2", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]3", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]3", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Gamma]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]4", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]4"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Gamma]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e\[Gamma]4", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "e\[Gamma]4"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8635991058759637`*^9, 3.8635991367017527`*^9}, {
  3.863599167543338*^9, 3.863599225902094*^9}, {3.863682479689967*^9, 
  3.8636824829660873`*^9}, {3.8636825190480328`*^9, 3.8636826649553576`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4a0c9906-c9ab-4eaa-b2bf-5ac3887c32d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], "/", "2"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
     "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{"s\[Delta]1", " ", "c\[Delta]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "-", 
       RowBox[{
       "c\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]2", " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "-", 
       RowBox[{
       "c\[Gamma]2", " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]3", " ", "c\[Gamma]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "-", 
       RowBox[{
       "c\[Gamma]3", " ", "s\[Gamma]2", " ", "s\[Gamma]1", " ", 
        "s\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{"s\[Delta]4", " ", "c\[Delta]4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]4", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]1"}], "-", 
       RowBox[{
       "c\[Gamma]4", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]1"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8635992379415274`*^9, 3.86359960815829*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f9954a0e-2cd1-4327-bf54-e5253a3df22e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s\[Gamma]1"}], " ", "c\[Gamma]1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}]}], "-", 
    RowBox[{"s\[Gamma]2", " ", "c\[Gamma]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]2", " ", "s\[Delta]1", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}]}], "-", 
    RowBox[{"s\[Gamma]3", " ", "c\[Gamma]3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]1", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]3", " ", "s\[Delta]2", " ", "s\[Delta]1", " ", 
        "s\[Delta]4"}]}], ")"}]}], "-", 
    RowBox[{"s\[Gamma]4", " ", "c\[Gamma]4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]4", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]1"}], "-", 
       RowBox[{
       "c\[Delta]4", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", 
        "s\[Delta]1"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]2", "=", 
   RowBox[{
    RowBox[{
    "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
     "c\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", "  ",
      "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}],
     "-", 
    RowBox[{
    "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
     " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]4"}], "-", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
     "c\[Gamma]4"}], " ", "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", "s\[Gamma]2", " ", 
     "s\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]2", 
     " ", "c\[Gamma]1", " ", "c\[Gamma]4", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]2"}], "+", 
    RowBox[{
    "s\[Delta]3", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]4", 
     " ", "c\[Gamma]3", " ", "c\[Gamma]2", " ", "s\[Gamma]1", " ", 
     "s\[Gamma]4"}], "+", 
    RowBox[{
    "s\[Delta]4", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]1", 
     " ", "c\[Gamma]4", " ", "c\[Gamma]2", " ", "s\[Gamma]3", " ", 
     "s\[Gamma]1"}], "+", 
    RowBox[{
    "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]2", 
     " ", "c\[Gamma]3", " ", "c\[Gamma]4", " ", "s\[Gamma]1", " ", 
     "s\[Gamma]2"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
       " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
       "c\[Gamma]4"}], "+", 
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
       " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
       "c\[Gamma]4"}], "+", 
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]2", 
       " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]3", " ", 
       "c\[Gamma]2"}], "+", 
      RowBox[{
      "s\[Delta]3", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]4", 
       " ", "s\[Gamma]3", " ", "s\[Gamma]2", " ", "c\[Gamma]1", " ", 
       "c\[Gamma]4"}], "+", 
      RowBox[{
      "s\[Delta]4", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]1", 
       " ", "s\[Gamma]4", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
       "c\[Gamma]1"}], "+", 
      RowBox[{
      "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]2", 
       " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
       "c\[Gamma]2"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8635996601388702`*^9, 3.863599662408554*^9}, {
  3.863599720259432*^9, 3.863599752717218*^9}, {3.8635997841894426`*^9, 
  3.8636000421005316`*^9}, {3.863600386724106*^9, 3.8636006362732105`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"e0f9f578-ca04-412f-949f-8d8c26c5d7d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n0", "=", 
   RowBox[{
    RowBox[{"-", "m"}], " ", 
    RowBox[{"\[Nu]1", "/", "\[Nu]2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863600702193474*^9, 3.8636007149377966`*^9}, 
   3.8636658257057734`*^9, {3.8636665604990406`*^9, 3.8636665712380314`*^9}, {
   3.8636715083777885`*^9, 3.863671508635417*^9}, {3.901877292703889*^9, 
   3.9018772955274706`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"37005279-9a9f-4b20-8fb1-861ae56ce758"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cc", "=", 
   RowBox[{"1", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]1", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"c\[Delta]1", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
       RowBox[{"c\[Delta]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"c\[Delta]3", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"c\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
       RowBox[{"c\[Delta]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "-", 
    RowBox[{"\[Nu]1", "^", "2"}], "-", 
    RowBox[{"\[Nu]2", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "+", 
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]3", " ", "s\[Delta]2", " ", "s\[Delta]4", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", "c\[Delta]2", " ", 
        "c\[Delta]4"}], "+", 
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]4", " ", "s\[Delta]3", " ", "s\[Delta]2", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]4", " ", "c\[Delta]3", " ", 
        "c\[Delta]2"}], "+", 
       RowBox[{
       "s\[Gamma]3", " ", "s\[Gamma]2", " ", "s\[Delta]1", " ", "s\[Delta]4", 
        " ", "c\[Gamma]3", " ", "c\[Gamma]2", " ", "c\[Delta]1", " ", 
        "c\[Delta]4"}], "+", 
       RowBox[{
       "s\[Gamma]4", " ", "s\[Gamma]2", " ", "s\[Delta]3", " ", "s\[Delta]1", 
        " ", "c\[Gamma]4", " ", "c\[Gamma]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]1"}], "+", 
       RowBox[{
       "s\[Gamma]3", " ", "s\[Gamma]4", " ", "s\[Delta]1", " ", "s\[Delta]2", 
        " ", "c\[Gamma]3", " ", "c\[Gamma]4", " ", "c\[Delta]1", " ", 
        "c\[Delta]2"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]1", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}], " ", 
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Gamma]1", " ", "s\[Gamma]2", 
        " ", "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "s\[Gamma]1", " ", "s\[Gamma]3", 
        " ", "c\[Delta]1", " ", "c\[Delta]3", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "s\[Gamma]1", " ", "s\[Gamma]4", 
        " ", "c\[Delta]1", " ", "c\[Delta]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]2", " ", "s\[Gamma]3", " ", "s\[Gamma]2", 
        " ", "c\[Delta]3", " ", "c\[Delta]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]4", " ", "s\[Delta]2", " ", "s\[Gamma]4", " ", "s\[Gamma]2", 
        " ", "c\[Delta]4", " ", "c\[Delta]2", " ", "c\[Gamma]4", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]4", " ", "s\[Gamma]3", " ", "s\[Gamma]4", 
        " ", "c\[Delta]3", " ", "c\[Delta]4", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vv", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", "\[Mu]1"}], "-", 
       RowBox[{"m", " ", "\[Mu]2"}]}], ")"}], " ", "u"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", "Cc"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8668010589156675`*^9, 3.866801060131418*^9}, {
  3.866801298326969*^9, 3.8668013366405735`*^9}, {3.8668014789981546`*^9, 
  3.866801887627226*^9}, {3.866801941286388*^9, 3.8668021662178516`*^9}, {
  3.866802247383285*^9, 3.86680238687247*^9}, {3.8668024344281063`*^9, 
  3.866802491451908*^9}, {3.866802627393518*^9, 3.866802630356821*^9}, {
  3.8668602184148254`*^9, 3.8668602371160393`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"74d68ab7-20c7-4aad-98b5-6a7fcba27be8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ll", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", "\[Nu]2"}], "-", 
       RowBox[{"n", " ", "\[Nu]1"}]}], ")"}], " ", "r"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", 
        "s\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
        " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]2", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]2"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]4", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]4", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]1", 
        " ", "s\[Gamma]4", " ", "s\[Gamma]2", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]1"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]2", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]1"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]1"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", "s\[Gamma]1", " ", 
        "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Gamma]4"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]1", "^", "2"}], " ", "c\[Gamma]1", " ", 
        "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]2"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]2"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", "s\[Gamma]2", " ", 
        "c\[Gamma]1", " ", "c\[Gamma]3", " ", "c\[Gamma]4"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]2", "^", "2"}], " ", "c\[Gamma]2", " ", 
        "s\[Gamma]1", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L3", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]3"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]3"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", "s\[Gamma]3", " ", 
        "c\[Gamma]2", " ", "c\[Gamma]1", " ", "c\[Gamma]4"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]3", "^", "2"}], " ", "c\[Gamma]3", " ", 
        "s\[Gamma]2", " ", "s\[Gamma]1", " ", "s\[Gamma]4"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L4", "=", 
   RowBox[{
    RowBox[{"2", " ", "e\[Delta]4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]4"}], "]"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]1", ",", "e\[Delta]4"}], "]"}]}]}], ")"}], " ", "r"}], 
    "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", 
       RowBox[{"n", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", "s\[Gamma]4", " ", 
        "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Gamma]1"}], "-", 
       RowBox[{
        RowBox[{"c\[Delta]4", "^", "2"}], " ", "c\[Gamma]4", " ", 
        "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]1"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8636664250963125`*^9, 3.863666455864047*^9}, {
   3.8636665090826073`*^9, 3.863666542292014*^9}, 3.86367131246728*^9, {
   3.8636719720400715`*^9, 3.8636721921209655`*^9}, {3.863682918157135*^9, 
   3.8636829570411367`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c7f711ad-59e1-4b22-a120-8e7d9792de7c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
   "Positions", " ", "of", " ", "inner", " ", "and", " ", "outer", " ", 
    "horizons"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901857401511161*^9, 
  3.9018574175619397`*^9}},ExpressionUUID->"36be3cfc-361e-480e-9a36-\
9a748d924b9a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rp", "=", 
   RowBox[{"m", "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["\[Nu]1", "2"], 
          SuperscriptBox["\[Nu]2", "2"]]}], ")"}]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rm", "=", 
   RowBox[{"m", "-", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["\[Nu]1", "2"], 
          SuperscriptBox["\[Nu]2", "2"]]}], ")"}]}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8636711025767384`*^9, 3.863671112438222*^9}, {
  3.8636713332056866`*^9, 3.863671342470344*^9}, {3.8907994897435956`*^9, 
  3.890799504230088*^9}, {3.9018801158404436`*^9, 3.9018801250681796`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e30ef2f1-aac3-42c7-a8cf-22de9bbc3b19"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
   "Putting", " ", "all", " ", "magnetic", " ", "charges", " ", "to", " ", 
    "zero"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.9018574584480696`*^9, 
  3.9018574723707294`*^9}},ExpressionUUID->"5ce5ac12-3fed-4cf8-99ae-\
2b7ada8c7b11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"e\[Gamma]1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e\[Gamma]2", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e\[Gamma]3", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e\[Gamma]4", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9018574817129917`*^9, 3.901857502816143*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"a8e756ac-e2de-47da-a531-e7c1ea0b6166"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", "Scalars", ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.902474761685171*^9, 
  3.902474763902397*^9}},ExpressionUUID->"56549d1d-0cd4-4c49-a925-\
d25fc1865da9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Zeta]12", " ", "=", " ", 
   RowBox[{
    RowBox[{
    "c\[Delta]1", " ", "c\[Delta]4", " ", "s\[Delta]2", " ", "s\[Delta]3"}], 
    " ", "-", " ", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", 
     "c\[Delta]3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]22", " ", "=", " ", 
    RowBox[{
     RowBox[{
     "c\[Delta]2", " ", "c\[Delta]4", " ", "s\[Delta]1", " ", "s\[Delta]3"}], 
     " ", "-", " ", 
     RowBox[{
     "s\[Delta]2", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", 
      "c\[Delta]3"}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]32", " ", "=", " ", 
   RowBox[{
    RowBox[{
    "c\[Delta]3", " ", "c\[Delta]4", " ", "s\[Delta]2", " ", "s\[Delta]1"}], 
    " ", "-", " ", 
    RowBox[{
    "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", 
     "c\[Delta]1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Eta]11", " ", "=", " ", 
   RowBox[{
    RowBox[{"s\[Delta]2", "^", "2"}], " ", "+", " ", 
    RowBox[{"s\[Delta]3", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Eta]21", " ", "=", " ", 
   RowBox[{
    RowBox[{"s\[Delta]1", "^", "2"}], " ", "+", " ", 
    RowBox[{"s\[Delta]3", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Eta]31", " ", "=", " ", 
   RowBox[{
    RowBox[{"s\[Delta]2", "^", "2"}], " ", "+", " ", 
    RowBox[{"s\[Delta]1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Eta]13", "=", " ", 
   RowBox[{
    RowBox[{"s\[Delta]2", "^", "2"}], " ", 
    RowBox[{"s\[Delta]3", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]23", "=", " ", 
   RowBox[{
    RowBox[{"s\[Delta]1", "^", "2"}], " ", 
    RowBox[{"s\[Delta]3", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]33", "=", " ", 
   RowBox[{
    RowBox[{"s\[Delta]2", "^", "2"}], " ", 
    RowBox[{"s\[Delta]1", "^", "2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8908910716403804`*^9, 3.8908913370372524`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"9c4cb8aa-89a4-4ba5-a2ed-b42a17f2b6a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"a", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"n", " ", "r"}]}], ")"}], " ", "\[Zeta]12"}], "/.", 
     RowBox[{"n", "\[Rule]", "n0"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"a", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"n", " ", "r"}]}], ")"}], " ", "\[Zeta]22"}], "/.", 
     RowBox[{"n", "\[Rule]", "n0"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"a", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"n", " ", "r"}]}], ")"}], " ", "\[Zeta]32"}], "/.", 
     RowBox[{"n", "\[Rule]", "n0"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8908914960139036`*^9, 3.8908916284451227`*^9}, {
  3.890891751665435*^9, 3.8908917537227964`*^9}, {3.902474791091705*^9, 
  3.902474795851952*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"d95cb919-5adc-4c14-8903-367834164930"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "r"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], " ",
        "\[Eta]11"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "+", 
         RowBox[{"n", "^", "2"}]}], ")"}], " ", "\[Eta]13"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "n0"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "r"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], " ",
        "\[Eta]21"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "+", 
         RowBox[{"n", "^", "2"}]}], ")"}], " ", "\[Eta]23"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "n0"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "r"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], " ",
        "\[Eta]31"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "+", 
         RowBox[{"n", "^", "2"}]}], ")"}], " ", "\[Eta]33"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "n0"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8908917577566924`*^9, 3.8908918362451396`*^9}, {
  3.9024747980174537`*^9, 3.902474802876939*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"744df272-2bfe-4e73-a32d-e8ed810bc32f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ww", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "4"}], " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "4"}]}], "+", 
        RowBox[{"Ll", "^", "2"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Mass", " ", "r"}], "+", "Vv"}], ")"}]}]}], 
       "]"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"n", "+", 
        RowBox[{"a", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}]}], "/.", 
     RowBox[{"n", "\[Rule]", "n0"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8908918407253532`*^9, 3.890891904088272*^9}, 
   3.8908919640112324`*^9, {3.8909032324866266`*^9, 3.8909032581864963`*^9}, {
   3.890907781520587*^9, 3.8909077819212093`*^9}, {3.9024748166977587`*^9, 
   3.902474836207447*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d058af2e-7933-41a4-9c3d-55c77e19cade"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"z1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"f1", "+", 
      RowBox[{"I", " ", "Ww"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", "g1"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"f2", "+", 
      RowBox[{"I", " ", "Ww"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", "g2"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"f3", "+", 
      RowBox[{"I", " ", "Ww"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", "g3"}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8909033520073037`*^9, 3.8909034434337106`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"9de6c1d0-9636-4ede-af74-59dc87d38115"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
   "The", " ", "limit", " ", "to", " ", "minimal", " ", "supergravity"}], 
   ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901858275183997*^9, 
  3.901858282206348*^9}},ExpressionUUID->"45cb584b-afeb-41e8-8553-\
55ed11484602"],

Cell[BoxData[
 RowBox[{
  RowBox[{"minlim", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e\[Delta]1", "\[Rule]", "e\[Delta]"}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", "e\[Delta]"}], ",", 
     RowBox[{"e\[Delta]3", "\[Rule]", "e\[Delta]"}], ",", 
     RowBox[{"e\[Delta]4", "\[Rule]", "e\[Delta]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9018582970519733`*^9, 3.901858323297715*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1b98234b-7762-469c-b242-71c402d845cc"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"The", " ", "limit", " ", "to", " ", "X0X1", " ", "model"}], ">"}],
   "Text"]], "Input",
 CellChangeTimes->{{3.901857660682977*^9, 
  3.9018576684075375`*^9}},ExpressionUUID->"a80922fa-76d0-483a-8070-\
5484d152785a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x0x1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e\[Delta]3", " ", "->", " ", "e\[Delta]1"}], ",", " ", 
     RowBox[{"e\[Delta]4", " ", "->", " ", "e\[Delta]2"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.901857672854537*^9, 3.90185767345411*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"343906ad-19a5-451a-933d-0e3ee1dc7571"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Main", " ", 
    RowBox[{"input", ":", " ", 
     RowBox[{
      RowBox[{
      "thermodynamics", " ", "at", " ", "inner", " ", "and", " ", "outer", 
       " ", "horizon"}], ">"}]}]}]}], "Text"]], "Input",
 CellChangeTimes->{{3.901771363362047*^9, 3.901771398504068*^9}, {
  3.901771449687127*^9, 
  3.9017714634097815`*^9}},ExpressionUUID->"be044c8b-b240-460b-be44-\
e710245aedef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mass", "=", 
   RowBox[{
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{"\[Mu]1", "-", 
       RowBox[{"\[Mu]2", " ", 
        RowBox[{"\[Nu]1", "/", "\[Nu]2"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{
    RowBox[{"a", " ", "m", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Nu]1", "^", "2"}], "+", 
        RowBox[{"\[Nu]2", "^", "2"}]}], ")"}], "/", "\[Nu]2"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1", "=", 
   RowBox[{
    RowBox[{"m", " ", 
     RowBox[{"e\[Delta]1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]1", ",", "e\[Delta]1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]1"}], "]"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{
    RowBox[{"m", " ", 
     RowBox[{"e\[Delta]2", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]1", ",", "e\[Delta]2"}], "]"}], "-", 
       RowBox[{
        RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]2"}], "]"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q3", "=", 
   RowBox[{
    RowBox[{"m", " ", 
     RowBox[{"e\[Delta]3", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]1", ",", "e\[Delta]3"}], "]"}], "-", 
       RowBox[{
        RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]3"}], "]"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q4", "=", 
   RowBox[{
    RowBox[{"m", " ", 
     RowBox[{"e\[Delta]4", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]1", ",", "e\[Delta]4"}], "]"}], "-", 
       RowBox[{
        RowBox[{"\[Nu]1", "/", "\[Nu]2"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Mu]2", ",", "e\[Delta]4"}], "]"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.86714209282514*^9, 3.867142094678033*^9}, {
  3.867142137270361*^9, 3.8671421468413815`*^9}, {3.9018575690759115`*^9, 
  3.9018576031757183`*^9}, {3.901877322901597*^9, 3.901877353671217*^9}, {
  3.9018775764583225`*^9, 3.9018776003356066`*^9}, {3.902475341990752*^9, 
  3.9024753603204937`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"fe519d7c-d51a-4596-a39c-cd89a5726880"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rp"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Pi", " ", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rp"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"rp", "-", "m"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi", " ", "Ll"}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rp"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]1p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]1", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]1"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P1"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rp"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]2", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]2"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P2"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rp"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]3", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]3"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P3"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rp"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]4p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]4", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]4"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P4"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rp"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890799531240451*^9, 3.890799568212894*^9}, {
  3.8907996141438313`*^9, 3.890799614178075*^9}, {3.9018576080890303`*^9, 
  3.901857616306531*^9}, {3.901877346117797*^9, 3.901877348997803*^9}, {
  3.901877660904495*^9, 3.9018776900257053`*^9}, {3.9018808503746624`*^9, 
  3.9018808576670475`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"fffd895e-9755-46b6-b2d0-e096613e9b8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]m", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rm"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Pi", " ", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rm"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"rm", "-", "m"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi", " ", "Ll"}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rm"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]1m", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]1", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]1"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P1"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rm"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2m", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]2", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]2"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P2"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rm"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3m", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]3", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]3"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P3"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rm"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]4m", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e\[Delta]4", " ", 
         RowBox[{"D", "[", 
          RowBox[{"Ll", ",", "e\[Delta]4"}], "]"}]}], "-", 
        RowBox[{"n0", " ", "P4"}]}], ")"}], "/", "Ll"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", "rm"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890799572070015*^9, 3.8907996226212077`*^9}, {
  3.901857625799053*^9, 3.901857631828333*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"3420a844-e8da-4f8e-9f8b-cac88cbe8e40"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
   "Checking", " ", "the", " ", "first", " ", "law", " ", "of", " ", 
    "thermodynamics"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901857747184931*^9, 
  3.9018577536082926`*^9}},ExpressionUUID->"2b31b2a0-1a75-4d99-b87a-\
f6772b70f638"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
    "\[Delta]e\[Delta]1"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
    "\[Delta]e\[Delta]2"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
    "\[Delta]e\[Delta]3"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
    "\[Delta]e\[Delta]4"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}], "-", 
   RowBox[{"Tp", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sp", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
       "\[Delta]e\[Delta]1"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sp", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
       "\[Delta]e\[Delta]2"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sp", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
       "\[Delta]e\[Delta]3"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sp", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
       "\[Delta]e\[Delta]4"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sp", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sp", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
     ")"}]}], "-", 
   RowBox[{"\[CapitalOmega]p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
       "\[Delta]e\[Delta]1"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
       "\[Delta]e\[Delta]2"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
       "\[Delta]e\[Delta]3"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
       "\[Delta]e\[Delta]4"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
     ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalPhi]1p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[CapitalPhi]2p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[CapitalPhi]3p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[CapitalPhi]4p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8908039979190764`*^9, 3.890804039404384*^9}, {
  3.8908040784474196`*^9, 3.890804161730959*^9}, {3.890804619165516*^9, 
  3.8908048190024557`*^9}, {3.890914546096553*^9, 3.890914564614196*^9}, {
  3.890915174489715*^9, 3.8909152664490747`*^9}, {3.8909153075677814`*^9, 
  3.8909153076388264`*^9}, {3.9018577654992723`*^9, 3.9018579054892006`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"21aed9af-22e9-444d-86a0-19f43e3f995d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8908041627783484`*^9, {3.8908047982821655`*^9, 3.8908048195628977`*^9}, {
   3.89091454299537*^9, 3.890914564997411*^9}, {3.8909152521711807`*^9, 
   3.890915256458856*^9}, {3.8909153041723833`*^9, 3.8909153080997233`*^9}, 
   3.901857908871273*^9, 3.902475367046049*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"f050f43c-4fcc-437a-aef7-5abf33b933ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
    "\[Delta]e\[Delta]1"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
    "\[Delta]e\[Delta]2"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
    "\[Delta]e\[Delta]3"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
    "\[Delta]e\[Delta]4"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", "Mass", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}], "-", 
   RowBox[{"Tm", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sm", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
       "\[Delta]e\[Delta]1"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sm", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
       "\[Delta]e\[Delta]2"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sm", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
       "\[Delta]e\[Delta]3"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sm", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
       "\[Delta]e\[Delta]4"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sm", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "Sm", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
     ")"}]}], "-", 
   RowBox[{"\[CapitalOmega]m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
       "\[Delta]e\[Delta]1"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
       "\[Delta]e\[Delta]2"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
       "\[Delta]e\[Delta]3"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
       "\[Delta]e\[Delta]4"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", "J", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
     ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalPhi]1m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q1", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[CapitalPhi]2m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q2", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[CapitalPhi]3m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q3", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[CapitalPhi]4m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]1"}], "]"}], " ", 
         "\[Delta]e\[Delta]1"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]2"}], "]"}], " ", 
         "\[Delta]e\[Delta]2"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]3"}], "]"}], " ", 
         "\[Delta]e\[Delta]3"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "e\[Delta]4"}], "]"}], " ", 
         "\[Delta]e\[Delta]4"}], "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "m"}], "]"}], " ", "\[Delta]m"}], 
        "+", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", "Q4", ")"}], ",", "a"}], "]"}], " ", "\[Delta]a"}]}], 
       ")"}]}]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8908042107324924`*^9, 3.890804228530686*^9}, {
  3.890804855917527*^9, 3.8908048838067303`*^9}, {3.890915316848911*^9, 
  3.890915358723421*^9}, {3.9018579183603034`*^9, 3.9018579664428697`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"cbb6cb35-9ff4-42c4-be7d-029fd5fd8587"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.890804229075144*^9, 3.890804884478557*^9, {3.89091535518328*^9, 
   3.890915359214128*^9}, {3.901857963278863*^9, 3.901857966853568*^9}, 
   3.9024753695061245`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"541e8ade-658c-408b-be00-6d89184f14c0"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"Changing", " ", "to", " ", "left", " ", "and", " ", "right"}], 
    "-", 
    RowBox[{"moving", " ", "variables"}]}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.9017716250951695`*^9, 
  3.90177163443894*^9}},ExpressionUUID->"763c6a2d-0566-45da-a743-\
bd5cb2464326"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "Tp"}], "+", 
      RowBox[{"1", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "Tp"}], "-", 
      RowBox[{"1", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sl", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sp", "+", "Sm"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sp", "-", "Sm"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalOmega]p", "/", "Tp"}], "+", 
      RowBox[{"\[CapitalOmega]m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalOmega]p", "/", "Tp"}], "-", 
      RowBox[{"\[CapitalOmega]m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]1l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]1p", "/", "Tp"}], "+", 
      RowBox[{"\[CapitalPhi]1m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]1r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]1p", "/", "Tp"}], "-", 
      RowBox[{"\[CapitalPhi]1m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]2l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]2p", "/", "Tp"}], "+", 
      RowBox[{"\[CapitalPhi]2m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]2r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]2p", "/", "Tp"}], "-", 
      RowBox[{"\[CapitalPhi]2m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]3l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]3p", "/", "Tp"}], "+", 
      RowBox[{"\[CapitalPhi]3m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]3r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]3p", "/", "Tp"}], "-", 
      RowBox[{"\[CapitalPhi]3m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]4l", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]4p", "/", "Tp"}], "+", 
      RowBox[{"\[CapitalPhi]4m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]4r", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]4p", "/", "Tp"}], "-", 
      RowBox[{"\[CapitalPhi]4m", "/", "Tm"}]}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889605322645396*^9, 3.8896053364142914`*^9}, {
  3.8896054442938023`*^9, 3.8896055398517303`*^9}, {3.9017716885215497`*^9, 
  3.901771707830586*^9}, {3.901858009110571*^9, 3.9018580195302362`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"d0190331-9965-4cbf-8a4b-b487cd16a3d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Il", "=", 
   RowBox[{
    RowBox[{"\[Beta]l", " ", "Mass"}], "-", "Sl", "-", 
    RowBox[{"\[Omega]l", " ", "J"}], "-", 
    RowBox[{"\[CurlyPhi]1l", " ", "Q1"}], "-", 
    RowBox[{"\[CurlyPhi]2l", " ", "Q2"}], "-", 
    RowBox[{"\[CurlyPhi]3l", " ", "Q3"}], "-", 
    RowBox[{"\[CurlyPhi]4l", " ", "Q4"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir", "=", 
   RowBox[{
    RowBox[{"\[Beta]r", " ", "Mass"}], "-", "Sr", "-", 
    RowBox[{"\[Omega]r", " ", "J"}], "-", 
    RowBox[{"\[CurlyPhi]1r", " ", "Q1"}], "-", 
    RowBox[{"\[CurlyPhi]2r", " ", "Q2"}], "-", 
    RowBox[{"\[CurlyPhi]3r", " ", "Q3"}], "-", 
    RowBox[{"\[CurlyPhi]4r", " ", "Q4"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8908069229843407`*^9, 3.8908070127738237`*^9}, {
  3.9018580434855347`*^9, 3.901858047358332*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"1ed604be-bb37-498e-b455-45adc38ad44a"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Leftmoving", " ", "sector", " ", "identities"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.901774968952236*^9, 3.901774977562203*^9}, {
  3.901775075751169*^9, 
  3.901775103520378*^9}},ExpressionUUID->"02385616-999d-484d-b749-\
9783bbd7280d"],

Cell[CellGroupData[{

Cell[BoxData["\[Omega]l"], "Input",
 CellChangeTimes->{{3.9017752568381705`*^9, 3.901775262872663*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"45133d25-c781-4d12-966c-da14838d650a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.901775258391018*^9, 3.901775263333431*^9}, 
   3.9018580603098097`*^9, 3.9024753769245033`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"ed7925fa-1e67-4b12-9e75-c8c4adba3bda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sl", "-", "Il"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9018588620358877`*^9, 3.901858872606978*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"beed37ec-73db-4ccf-802c-4cf146418e40"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.901858863614443*^9, 3.9018588863889446`*^9}, 
   3.9024753780667124`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"19896173-cf41-4347-bcfe-2f39e7a6c0d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]l", "/.", "x0x1"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]1l", "/.", "x0x1"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]2l", "/.", "x0x1"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901858621814457*^9, 3.901858652031832*^9}, {
  3.9018587057297115`*^9, 3.901858724404905*^9}, {3.9018639300440383`*^9, 
  3.901863944926665*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"fa0079c3-dcf9-4af5-8831-38f6e7f66c78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["e\[Delta]1", "2"]], "+", 
    SuperscriptBox["e\[Delta]1", "2"], "+", 
    FractionBox["1", 
     SuperscriptBox["e\[Delta]2", "2"]], "+", 
    SuperscriptBox["e\[Delta]2", "2"]}], ")"}], " ", "m", " ", 
  "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.901858629284607*^9, 3.9018586526000323`*^9}, {
   3.9018587126695576`*^9, 3.9018587247152667`*^9}, 3.9018639453175983`*^9, 
   3.9024753794146037`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"6bc4593c-e9ec-40f2-afdd-90ef5e946186"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["e\[Delta]1", "4"]}], ")"}], " ", "m", " ", "\[Pi]"}], 
  SuperscriptBox["e\[Delta]1", "2"]]], "Output",
 CellChangeTimes->{{3.901858629284607*^9, 3.9018586526000323`*^9}, {
   3.9018587126695576`*^9, 3.9018587247152667`*^9}, 3.9018639453175983`*^9, 
   3.9024753794411144`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"1f1cb346-39e8-4be4-b01b-4be8da3a66c1"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["e\[Delta]2", "4"]}], ")"}], " ", "m", " ", "\[Pi]"}], 
  SuperscriptBox["e\[Delta]2", "2"]]], "Output",
 CellChangeTimes->{{3.901858629284607*^9, 3.9018586526000323`*^9}, {
   3.9018587126695576`*^9, 3.9018587247152667`*^9}, 3.9018639453175983`*^9, 
   3.902475379443699*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"93f0b01a-09d3-4aee-96cd-37e833e06a99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]l", "/.", "x0x1"}], ")"}], "\[Equal]", 
        "\[Beta]\[Beta]l"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyPhi]1l", "/.", "x0x1"}], ")"}], "\[Equal]", 
        "\[CurlyPhi]\[CurlyPhi]1"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyPhi]2l", "/.", "x0x1"}], ")"}], "\[Equal]", 
        "\[CurlyPhi]\[CurlyPhi]2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "e\[Delta]1", ",", "e\[Delta]2"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]1", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]2", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], 
       StyleBox[">",
        FontWeight->"Plain"], 
       StyleBox["0",
        FontWeight->"Plain"]}], 
      StyleBox[",",
       FontWeight->"Plain"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], ">", "0"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9018587288380218`*^9, 3.9018588164759045`*^9}, {
  3.9018639564614935`*^9, 3.9018640349597406`*^9}, {3.901864072393837*^9, 
  3.9018641183575726`*^9}, {3.9018647234459305`*^9, 3.9018647810482206`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"645a7b3e-a3c1-4c83-a2f7-7c2ae2b2924d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
             ")"}], "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
           RowBox[{
           "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
             ")"}], "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
           RowBox[{
           "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
             ")"}], "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
           RowBox[{
           "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
             ")"}], "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
           RowBox[{
           "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+",
            
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
       RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
             ")"}], "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
           RowBox[{
           "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
       RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
            ")"}], "2"], "-", 
          SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
           RowBox[{
           "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
       RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
             ")"}], "2"], "-", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
        RowBox[{"1", "/", "4"}]]}]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
          SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
          RowBox[{
          "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+", 
          SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
       RowBox[{"1", "/", "4"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
           "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
       RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}], ",", 
     RowBox[{"e\[Delta]1", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
            ")"}], "2"], "-", 
          SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
       RowBox[{"1", "/", "4"}]]}], ",", 
     RowBox[{"e\[Delta]2", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
            "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
          SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
          RowBox[{
          "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], "+", 
          SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
       RowBox[{"1", "/", "4"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.901858857170617*^9, 3.9018639235696554`*^9, {3.901863977433551*^9, 
   3.901863982843058*^9}, 3.901864037158*^9, {3.9018640784360776`*^9, 
   3.90186411986068*^9}, {3.901864746628641*^9, 3.9018647820140195`*^9}, 
   3.9024753829235153`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"24498fc9-d34b-45d9-80f0-39f5daf358cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Il", "/.", "x0x1"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "\[Rule]", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
             "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}]], 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Beta]\[Beta]l"}]]}], ",", 
       RowBox[{"e\[Delta]1", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
              "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
              "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1"}], 
              ")"}], "2"], "-", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
         RowBox[{"1", "/", "4"}]]}], ",", 
       RowBox[{"e\[Delta]2", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
              "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
              "\[CurlyPhi]\[CurlyPhi]2"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "-", 
            RowBox[{
            "2", " ", "\[Beta]\[Beta]l", " ", "\[CurlyPhi]\[CurlyPhi]2"}], 
            "+", 
            SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}]], ")"}], 
         RowBox[{"1", "/", "4"}]]}]}], "}"}]}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]1", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]2", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "-", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], 
       StyleBox[">",
        FontWeight->"Plain"], 
       StyleBox["0",
        FontWeight->"Plain"]}], 
      StyleBox[",",
       FontWeight->"Plain"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "-", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "-", "\[CurlyPhi]\[CurlyPhi]1", "+", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "\[Beta]\[Beta]l", "+", "\[CurlyPhi]\[CurlyPhi]1", "+", 
         "\[CurlyPhi]\[CurlyPhi]2"}], ")"}], ">", "0"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9018641662307024`*^9, 3.9018642248634*^9}},
 CellLabel->
  "In[1176]:=",ExpressionUUID->"6e712690-214f-4136-8608-4e4370a1300c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Beta]\[Beta]l", "2"]}], "+", 
    SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1", "2"], "+", 
    SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2", "2"]}], 
   RowBox[{"8", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.901864188925161*^9, 3.9018642255095415`*^9},
 CellLabel->
  "Out[1176]=",ExpressionUUID->"2ed13e05-605d-4ad7-93c3-25c6e655f091"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Il", "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Beta]l", "2"], "-", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]1l", "2"], "+", 
        SuperscriptBox["\[CurlyPhi]2l", "2"]}], ")"}]}], 
     RowBox[{"8", " ", "\[Pi]"}]]}], "/.", "x0x1"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8896096928543673`*^9, 3.889609700629667*^9}, {
  3.8896097368014936`*^9, 3.889609821729228*^9}, {3.901774722105467*^9, 
  3.901774732558289*^9}, {3.9018583654581594`*^9, 3.9018583916395893`*^9}, {
  3.901858453966177*^9, 3.901858469461687*^9}},
 CellLabel->
  "In[1120]:=",ExpressionUUID->"801ad0b6-8cd5-415c-905e-1c731b296899"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.901774734952888*^9, 3.9017749187816963`*^9, {3.9018583838707447`*^9, 
   3.901858393266818*^9}, {3.901858454502661*^9, 3.901858469907131*^9}},
 CellLabel->
  "Out[1120]=",ExpressionUUID->"ae40d87b-f7c8-47b6-962c-7484160bdc4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1l", "2"], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2l", "2"]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]], ",", "\[Beta]\[Beta]l"}], "]"}], "-", 
     "Mass"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]1l", "\[Rule]", "\[CurlyPhi]1l"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]2l", "\[Rule]", "\[CurlyPhi]2l"}]}], 
     "}"}]}], "/.", "x0x1"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1l", "2"], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2l", "2"]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]], ",", "\[CurlyPhi]\[CurlyPhi]1l"}], 
      "]"}], "+", 
     RowBox[{"2", " ", "Q1"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]1l", "\[Rule]", "\[CurlyPhi]1l"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]2l", "\[Rule]", "\[CurlyPhi]2l"}]}], 
     "}"}]}], "/.", "x0x1"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1l", "2"], "+", 
           SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2l", "2"]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]], ",", "\[CurlyPhi]\[CurlyPhi]2l"}], 
      "]"}], "+", 
     RowBox[{"2", " ", "Q2"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]l", "\[Rule]", "\[Beta]l"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]1l", "\[Rule]", "\[CurlyPhi]1l"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]2l", "\[Rule]", "\[CurlyPhi]2l"}]}], 
     "}"}]}], "/.", "x0x1"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8897651456792955`*^9, 3.889765286790394*^9}, {
  3.9018584932395678`*^9, 3.901858593972375*^9}, {3.9018586645046577`*^9, 
  3.9018586835719337`*^9}},
 CellLabel->
  "In[1146]:=",ExpressionUUID->"519c5119-10dc-4c12-b406-72f00da5a6ee"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8897652129968643`*^9, 3.889765246975171*^9}, 
   3.8897652886848297`*^9, 3.890100533470953*^9, 3.901774920878092*^9, {
   3.901858571655892*^9, 3.9018585942746716`*^9}, {3.9018586659114237`*^9, 
   3.9018586839409776`*^9}},
 CellLabel->
  "Out[1146]=",ExpressionUUID->"a323dbb4-5cc5-48dd-9e81-c9e2338b1d91"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8897652129968643`*^9, 3.889765246975171*^9}, 
   3.8897652886848297`*^9, 3.890100533470953*^9, 3.901774920878092*^9, {
   3.901858571655892*^9, 3.9018585942746716`*^9}, {3.9018586659114237`*^9, 
   3.9018586839459643`*^9}},
 CellLabel->
  "Out[1147]=",ExpressionUUID->"ebfe5832-5f37-4014-a13d-03b1e83274e5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8897652129968643`*^9, 3.889765246975171*^9}, 
   3.8897652886848297`*^9, 3.890100533470953*^9, 3.901774920878092*^9, {
   3.901858571655892*^9, 3.9018585942746716`*^9}, {3.9018586659114237`*^9, 
   3.901858683947959*^9}},
 CellLabel->
  "Out[1148]=",ExpressionUUID->"759d0f17-c913-4aa0-a25e-c845553d141d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]\[Beta]l", "2"], "-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[CurlyPhi]\[CurlyPhi]1l", "2"], "+", 
       SuperscriptBox["\[CurlyPhi]\[CurlyPhi]2l", "2"]}], ")"}]}], 
    RowBox[{"8", " ", "\[Pi]"}]], ",", "\[Beta]\[Beta]l"}], "]"}]], "Input",
 CellChangeTimes->{{3.9001442291251574`*^9, 3.9001442416053157`*^9}, 
   3.901864287649326*^9},
 CellLabel->
  "In[1177]:=",ExpressionUUID->"3f726ba2-eb35-4245-9d5e-02737ee1a40d"],

Cell[BoxData[
 FractionBox["\[Beta]\[Beta]l", 
  RowBox[{"4", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.9001442420566187`*^9, 3.901864289063216*^9},
 CellLabel->
  "Out[1177]=",ExpressionUUID->"4409c677-bc11-420c-937a-aee875e27634"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Rightmoving", " ", "sector", " ", "identities"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.9017750344656057`*^9, 3.9017750430908127`*^9}, 
   3.901775098870831*^9},ExpressionUUID->"6cb6427b-3b5a-4e45-829c-\
eca17f0b743a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"Pi", "^", "2"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Omega]r", "^", "2"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Pi", "^", "2"}]}]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.901864837995624*^9, 3.9018648386519604`*^9}, {
  3.901868516578958*^9, 3.9018685735950346`*^9}},
 CellLabel->
  "In[1240]:=",ExpressionUUID->"8166d3f3-686b-4931-8ba0-646698437cb7"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   SuperscriptBox["a", "2"], 
   SuperscriptBox["m", "2"]]}]], "Output",
 CellChangeTimes->{
  3.9018648388865833`*^9, {3.9018685186883574`*^9, 3.901868574013047*^9}},
 CellLabel->
  "Out[1240]=",ExpressionUUID->"acf5ba75-9e4c-49ea-9dc9-4d4dcfc523d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Ir", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Pi", "^", "2"}]}], "+", 
        RowBox[{"\[Omega]r", "^", "2"}]}], "]"}]}], "/.", "minlim"}], ")"}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", 
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], ">", "0"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8902752756969795`*^9, 3.890275282255954*^9}, {
  3.8902753234975605`*^9, 3.8902753338198533`*^9}, {3.9018651462661715`*^9, 
  3.901865147134549*^9}, {3.9018652797597837`*^9, 3.9018653439007874`*^9}, {
  3.901866243226741*^9, 3.901866245561282*^9}},
 CellLabel->
  "In[1196]:=",ExpressionUUID->"5461e7cf-22d4-4a5b-972f-a544c47ae0d7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "4"]}], ")"}], " ", 
   SuperscriptBox["m", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"]}], 
  RowBox[{
   SuperscriptBox["e\[Delta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "+", 
     SuperscriptBox["m", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.9018653321378736`*^9, 3.901865344703047*^9}, 
   3.9018662459988127`*^9},
 CellLabel->
  "Out[1196]=",ExpressionUUID->"3ff45b09-c76e-4770-8940-db131949b049"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Ir", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Pi", "^", "2"}]}], "+", 
        RowBox[{"\[Omega]r", "^", "2"}]}], "]"}]}], "/.", "x0x1"}], ")"}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", 
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], ">", "0"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8902752756969795`*^9, 3.890275282255954*^9}, {
  3.8902753234975605`*^9, 3.8902753338198533`*^9}, {3.9018651462661715`*^9, 
  3.901865147134549*^9}, {3.9018652797597837`*^9, 3.9018653439007874`*^9}},
 CellLabel->
  "In[1190]:=",ExpressionUUID->"e5ad7abc-8bbb-42c1-9367-df714fc6539d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["e\[Delta]1", "2"], "+", 
     SuperscriptBox["e\[Delta]2", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["e\[Delta]1", "2"], " ", 
      SuperscriptBox["e\[Delta]2", "2"]}]}], ")"}], " ", 
   SuperscriptBox["m", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"]}], 
  RowBox[{
   SuperscriptBox["e\[Delta]1", "2"], " ", 
   SuperscriptBox["e\[Delta]2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "a"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", "m"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.9018653321378736`*^9, 3.901865344703047*^9}},
 CellLabel->
  "Out[1190]=",ExpressionUUID->"d592144a-88ec-472d-adfd-5d4985dd6cca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[Beta]r"}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Beta]r", "^", "2"}], "+", 
          RowBox[{"8", " ", "\[CurlyPhi]1r", "  ", "\[CurlyPhi]2r"}]}], 
         "]"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"\[Beta]r", "^", "2"}], "-", 
         RowBox[{"4", " ", "\[CurlyPhi]1r", " ", "\[CurlyPhi]2r"}], "+", 
         RowBox[{"\[Beta]r", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[Beta]r", "^", "2"}], "+", 
            RowBox[{"8", " ", "\[CurlyPhi]1r", " ", "\[CurlyPhi]2r"}]}], 
           "]"}]}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}], "/.", "minlim"}], 
    ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", 
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], ">", "0"}], ",", 
      RowBox[{"e\[Delta]", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8902753702798567`*^9, 3.89027543783181*^9}, 
   3.901865167803587*^9, {3.901865242361563*^9, 3.901865262911882*^9}, {
   3.9018653633717837`*^9, 3.901865363498211*^9}, {3.901865480990362*^9, 
   3.90186555759835*^9}, {3.9018655910477705`*^9, 3.901865616917488*^9}, {
   3.9018662620897055`*^9, 3.9018663983058043`*^9}, {3.9018664726601353`*^9, 
   3.901866507468191*^9}, {3.9018667215905237`*^9, 3.9018667485572596`*^9}},
 CellLabel->
  "In[1204]:=",ExpressionUUID->"71b135ba-bb28-4a2f-8ac5-ef190d300f1a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["e\[Delta]", "4"]}], ")"}], " ", 
   SuperscriptBox["m", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"]}], 
  RowBox[{
   SuperscriptBox["e\[Delta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "+", 
     SuperscriptBox["m", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.901866416677925*^9, {3.901866479742907*^9, 3.901866507905427*^9}, 
   3.901866750020952*^9},
 CellLabel->
  "Out[1204]=",ExpressionUUID->"5a056387-505e-4b7b-a13d-b8c57ad09518"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sr", "/", "Ir"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9018684923522735`*^9, 3.9018684998805256`*^9}, 
   3.901868582343668*^9},
 CellLabel->
  "In[1241]:=",ExpressionUUID->"fdd349ef-622e-48e8-b5ec-5f1d2a1b5162"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   SuperscriptBox["a", "2"], 
   SuperscriptBox["m", "2"]]}]], "Output",
 CellChangeTimes->{3.9018685001589684`*^9, 3.9018685827135797`*^9},
 CellLabel->
  "Out[1241]=",ExpressionUUID->"ed34856d-ecbe-4f7a-b62d-75426e930dad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]r", "/.", "x0x1"}], ")"}], "\[Equal]", 
        "\[Beta]\[Beta]r"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Omega]r", "/.", "x0x1"}], ")"}], "\[Equal]", 
        "\[Omega]\[Omega]r"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyPhi]1r", "/.", "x0x1"}], ")"}], "\[Equal]", 
        "\[CurlyPhi]\[CurlyPhi]1"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CurlyPhi]2r", "/.", "x0x1"}], ")"}], "\[Equal]", 
        "\[CurlyPhi]\[CurlyPhi]2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "a", ",", "e\[Delta]1", ",", "e\[Delta]2"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]\[Beta]r", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]1", ">", "0"}], ",", 
      RowBox[{"\[CurlyPhi]\[CurlyPhi]2", ">", "0"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9018686528256197`*^9, 3.901868728245201*^9}},
 CellLabel->
  "In[1243]:=",ExpressionUUID->"46265af1-6bc9-4b1e-9a8d-70c4a64caa5c"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.901868701711956*^9, 3.901868845437307*^9},
 CellLabel->
  "Out[1243]=",ExpressionUUID->"315689d6-a979-4f2d-bd84-67802c70dca9"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"The", " ", "BPS", " ", "limit"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901775216720479*^9, 
  3.901775220762252*^9}},ExpressionUUID->"6c2a43af-c039-474a-bb70-\
9f11182119e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"susy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", " ", "->", " ", 
      RowBox[{"m", " ", 
       RowBox[{"\[Epsilon]", "^", "2"}]}]}], ",", " ", 
     RowBox[{"e\[Delta]1", " ", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "e\[Delta]1"}], "/", "\[Epsilon]"}]}], ",", " ", 
     RowBox[{"e\[Delta]2", " ", "->", " ", 
      RowBox[{"e\[Delta]2", "/", "\[Epsilon]"}]}], ",", " ", 
     RowBox[{"e\[Delta]3", " ", "\[Rule]", 
      RowBox[{"e\[Delta]3", "/", "\[Epsilon]"}]}], ",", " ", 
     RowBox[{"e\[Delta]4", " ", "->", " ", 
      RowBox[{"e\[Delta]4", "/", "\[Epsilon]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.901869200207563*^9, 3.901869201343504*^9}, 
   3.9018692824498205`*^9, {3.901939983424782*^9, 3.9019400072490234`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"839b7f56-c44a-47d2-b40b-959ca35b3b7f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Mass", "-", 
    RowBox[{"(", 
     RowBox[{"Q1", "+", "Q2", "+", "Q3", "+", "Q4"}], ")"}]}], "/.", "susy"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9018692213746014`*^9, 3.9018692881538506`*^9}, {
  3.901870959850131*^9, 3.9018709623797584`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"9245ac3e-4f3c-49f8-8670-feca022c9f01"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9018692430923586`*^9, 3.9018692884466505`*^9}, 
   3.9018709628134613`*^9, {3.9019399889978*^9, 3.9019400109225655`*^9}, 
   3.9024753939499207`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"d16380eb-81f5-40f4-a80e-ea7eebdd1456"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]r", "/.", "susy"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9018693980207834`*^9, 3.9018693992298946`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"c1019fc4-fd1f-4f89-8f5f-f8f8c0b26934"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", "\[Pi]"}], 
  SqrtBox[
   RowBox[{"-", 
    SuperscriptBox["a", "2"]}]]]], "Output",
 CellChangeTimes->{
  3.9018694003277645`*^9, {3.9019399958283925`*^9, 3.90194001184219*^9}, 
   3.902475395911217*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"cfbf03a8-37ee-47e8-bd41-2b6ec72e5e2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "\[Beta]l"}], "-", 
    RowBox[{"(", 
     RowBox[{
     "\[CurlyPhi]1l", "+", "\[CurlyPhi]2l", "+", "\[CurlyPhi]3l", "+", 
      "\[CurlyPhi]4l"}], ")"}]}], "/.", "susy"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9018694880197754`*^9, 3.9018694889804163`*^9}, {
  3.901869550993112*^9, 3.901869578787521*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"8c3e1b25-30fc-4866-a1f2-26351ba7b74b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9018694895193233`*^9, {3.901869552781784*^9, 3.901869579310584*^9}, 
   3.901939997618588*^9, 3.902475396931839*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"f6e7fc45-925e-4270-9e1b-b8a0a32f787e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]r", "/.", "susy"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{3.9018698015320177`*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"7774d8f3-c145-4300-8369-7b21254b1bc1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "e\[Delta]1", " ", "e\[Delta]2", " ", "e\[Delta]3", " ", "e\[Delta]4", " ", 
    SuperscriptBox["m", "2"], " ", "\[Pi]"}], 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.9018698018929143`*^9, {3.9024753979261484`*^9, 3.9024754015280294`*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"50a80a97-8ee0-4334-8e04-1230553abc89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]r", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "\[CurlyPhi]1r", "+", "\[CurlyPhi]2r", "+", "\[CurlyPhi]3r", "+", 
       "\[CurlyPhi]4r"}], ")"}], "/", "4"}]}], "/.", "susy"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9018695153272305`*^9, 3.9018695877359056`*^9}, {
  3.901869643518368*^9, 3.9018696688319583`*^9}, {3.901940100685416*^9, 
  3.9019401045578747`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"7494ad44-b63a-4bf1-bd34-8a1f79d203fb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.901869519467643*^9, 3.9018695577457905`*^9}, 
   3.9018695882039137`*^9, {3.901869645570467*^9, 3.9018696692012615`*^9}, {
   3.901940101079446*^9, 3.901940104881449*^9}, 3.902475405146049*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"2d5d0f73-7dfa-4a59-969f-ca49f176a633"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ir", "/.", "susy"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9018696317179747`*^9, 3.901869681912298*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"2f12b301-75cf-4a9f-9fae-098b4ae1e321"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9018696321056223`*^9, 3.901869682372407*^9}, 
   3.902475408505761*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"387ccfef-bd41-443b-82d0-b89bd6c135a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Il", "/.", "susy"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9018697089558735`*^9, 3.9018697093097796`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"1c6a830e-7d82-48ab-881a-eacf3f611c44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "e\[Delta]1", " ", "e\[Delta]2", " ", 
  "e\[Delta]3", " ", "e\[Delta]4", " ", 
  SuperscriptBox["m", "2"], " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.9018697097523623`*^9, {3.9024754101220393`*^9, 3.902475416407363*^9}},
 CellLabel->
  "Out[150]=",ExpressionUUID->"ce558350-9795-4b72-951a-a95d497e2245"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CurlyPhi]1l", "-", "\[CurlyPhi]2l", "-", "\[CurlyPhi]3l", "-", 
        "\[CurlyPhi]4l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CurlyPhi]1l"}], "+", "\[CurlyPhi]2l", "-", 
        "\[CurlyPhi]3l", "-", "\[CurlyPhi]4l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CurlyPhi]1l"}], "-", "\[CurlyPhi]2l", "+", 
        "\[CurlyPhi]3l", "-", "\[CurlyPhi]4l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CurlyPhi]1l"}], "-", "\[CurlyPhi]2l", "-", 
        "\[CurlyPhi]3l", "+", "\[CurlyPhi]4l"}], ")"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"16", " ", "Pi"}], ")"}]}], "/.", "susy"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.901871051719446*^9, 3.901871170364394*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"7fcb2ad3-b1ea-40cd-b341-9793f9d91001"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["e\[Delta]1", "2"], " ", 
    SuperscriptBox["e\[Delta]2", "2"], " ", 
    SuperscriptBox["e\[Delta]3", "2"], " ", 
    SuperscriptBox["e\[Delta]4", "2"], " ", 
    SuperscriptBox["m", "4"]}]], " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.901871074926075*^9, {3.901871104971452*^9, 3.901871170780897*^9}, 
   3.902475421038315*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"b5a88057-a316-4f21-bd06-0e95def673c3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Minimal gauged supergravity 4d",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Chapter",
 CellChangeTimes->{{3.90177124121638*^9, 3.90177125189396*^9}, 
   3.9017754190225573`*^9, {3.901775693777363*^9, 3.9017757063627915`*^9}, {
   3.901873950918089*^9, 
   3.9018739620752487`*^9}},ExpressionUUID->"0ba8df56-de69-4d40-a3cc-\
93c0eb275bb1"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "Xi", ",", "M", ",", "J", ",", "Q", ",", "P", ",", "S1", ",", "S2", ",", 
   "S3", ",", "S4", ",", "\[Beta]1", ",", "\[Beta]2", ",", "\[Beta]3", ",", 
   "\[Beta]4"}], "]"}]], "Input",
 CellChangeTimes->{{3.901774764065866*^9, 3.901774831829871*^9}, 
   3.9017753867267613`*^9, {3.901964705829847*^9, 3.901964756364098*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ad9c65c2-f0eb-41c0-bfcb-36a3b6e20321"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[CapitalPhi]1", ",", "\[CapitalPhi]2", ",", "\[CapitalPhi]3", ",", 
   "\[CapitalPhi]4", ",", "\[CapitalOmega]1", ",", "\[CapitalOmega]2", ",", 
   "\[CapitalOmega]3", ",", "\[CapitalOmega]4", ",", "I1", ",", "I2", ",", 
   "I3", ",", "I4", ",", "susy1", ",", "susy2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9017748350678596`*^9, 3.901774906853583*^9}, {
  3.901964761867566*^9, 3.901964812455493*^9}, {3.901965278024655*^9, 
  3.9019652801092434`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"12cf3260-b18c-4880-a47b-b0bd766097b4"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{"Main", " ", 
    RowBox[{"input", ":", " ", 
     RowBox[{
      RowBox[{
      "thermodynamics", " ", "at", " ", "different", " ", "horizons", " ", 
       "horizon"}], ">"}]}]}]}], "Text"]], "Input",
 CellChangeTimes->{{3.901771363362047*^9, 3.901771398504068*^9}, {
  3.901771449687127*^9, 3.9017714634097815`*^9}, {3.9059313307779446`*^9, 
  3.9059313348033876`*^9}},ExpressionUUID->"dc1493b3-0084-4fe0-8991-\
ba898f00b36f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rrsol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"rr", "^", "2"}], "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "+", 
          RowBox[{
           RowBox[{"g", "^", "2"}], " ", 
           RowBox[{"rr", "^", "2"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "mm", " ", "rr"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qq", "^", "2"}], "+", 
         RowBox[{"pp", "^", "2"}]}], ")"}]}], "\[Equal]", "0"}], ",", "rr"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.889770576909292*^9, 3.889770595654892*^9}, {
  3.889770632723611*^9, 3.889770686103425*^9}, {3.889770721149191*^9, 
  3.889770722009634*^9}, {3.889770922187256*^9, 3.889770924131222*^9}, {
  3.889775446415758*^9, 3.8897754520811653`*^9}, {3.889776364993929*^9, 
  3.8897763669003096`*^9}, {3.8975599695377073`*^9, 3.8975599712872066`*^9}, {
  3.902566163893176*^9, 3.902566177422398*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9051ef54-c548-49df-99ef-57a7b1fcf3c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"rr", "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "+", 
  RowBox[{"(", 
   RowBox[{"rr", "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "+", 
  RowBox[{"(", 
   RowBox[{"rr", "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "+", 
  RowBox[{"(", 
   RowBox[{"rr", "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9067753255236177`*^9, 3.906775381918639*^9}, {
  3.9067816400139203`*^9, 3.9067816403971944`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"164354f6-d85c-497d-ab5d-8709cef9fb42"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.906775329239664*^9, 3.9067753470991087`*^9}, 
   3.906775382353894*^9, {3.9067754290621824`*^9, 3.9067754388458395`*^9}, {
   3.9067816410131197`*^9, 3.906781657626213*^9}, 3.9067890719198136`*^9, 
   3.90712174596704*^9, 3.9092993709298177`*^9, 3.9142091556521034`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"cad05748-a70b-4906-9335-476ca39a0d71"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xi", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"g", "^", "2"}], " ", 
     RowBox[{"a", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"mm", "/", 
    RowBox[{"Xi", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"a", " ", 
    RowBox[{"mm", "/", 
     RowBox[{"Xi", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"qq", "/", "Xi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"pp", "/", "Xi"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8897709291292043`*^9, 3.8897709859030747`*^9}, {
   3.8897754575402236`*^9, 3.8897754615764303`*^9}, 3.889775523092725*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"35152718-415d-4392-8d05-a607bac7c59a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Pi", "/", "Xi"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rr", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Pi", "/", "Xi"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rr", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Pi", "/", "Xi"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rr", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Pi", "/", "Xi"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rr", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889770989918765*^9, 3.889771027307725*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"afd5abd2-c6af-4562-a4f9-d6d62894f942"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"g", "^", "2"}], " ", 
         RowBox[{"rr", "^", "3"}]}], "+", 
        RowBox[{"rr", " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"g", "^", "2"}]}]}], ")"}]}], "-", "mm"}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"g", "^", "2"}], " ", 
         RowBox[{"rr", "^", "3"}]}], "+", 
        RowBox[{"rr", " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"g", "^", "2"}]}]}], ")"}]}], "-", "mm"}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]3", "=", 
   RowBox[{
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"g", "^", "2"}], " ", 
         RowBox[{"rr", "^", "3"}]}], "+", 
        RowBox[{"rr", " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"g", "^", "2"}]}]}], ")"}]}], "-", "mm"}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]4", "=", 
   RowBox[{
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"g", "^", "2"}], " ", 
         RowBox[{"rr", "^", "3"}]}], "+", 
        RowBox[{"rr", " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"g", "^", "2"}]}]}], ")"}]}], "-", "mm"}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889771037166792*^9, 3.8897711110015764`*^9}, {
  3.889771146623762*^9, 3.889771158880991*^9}, {3.889774239719475*^9, 
  3.8897742458504343`*^9}, {3.8897743274967823`*^9, 3.889774374854059*^9}, {
  3.8897764175519047`*^9, 3.8897764257977986`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b149de6a-9c49-49dd-acb0-a818eb6c9f66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "=", 
   RowBox[{
    RowBox[{"qq", " ", 
     RowBox[{"rr", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]2", "=", 
   RowBox[{
    RowBox[{"qq", " ", 
     RowBox[{"rr", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3", "=", 
   RowBox[{
    RowBox[{"qq", " ", 
     RowBox[{"rr", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]4", "=", 
   RowBox[{
    RowBox[{"qq", " ", 
     RowBox[{"rr", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889771183200909*^9, 3.8897712325352583`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b7d782a7-76d8-41ae-b46a-9123d8e2e60f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"g", "^", "2"}], " ", 
        RowBox[{"rr", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{"a", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"g", "^", "2"}], " ", 
        RowBox[{"rr", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{"a", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"g", "^", "2"}], " ", 
        RowBox[{"rr", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{"a", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"g", "^", "2"}], " ", 
        RowBox[{"rr", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{"a", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rr", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}], "/.", 
    RowBox[{"rrsol", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889771244966633*^9, 3.889771286808871*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d558f003-ecec-41a1-958d-7759fbd0de0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I1", "=", 
   RowBox[{
    RowBox[{"\[Beta]1", " ", "M"}], "-", "S1", "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1", " ", "J"}], "-", 
    RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1", " ", "Q"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2", "=", 
   RowBox[{
    RowBox[{"\[Beta]2", " ", "M"}], "-", "S2", "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2", " ", "J"}], "-", 
    RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2", " ", "Q"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I3", "=", 
   RowBox[{
    RowBox[{"\[Beta]3", " ", "M"}], "-", "S3", "-", 
    RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3", " ", "J"}], "-", 
    RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3", " ", "Q"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I4", "=", 
   RowBox[{
    RowBox[{"\[Beta]4", " ", "M"}], "-", "S4", "-", 
    RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4", " ", "J"}], "-", 
    RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4", " ", "Q"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8897713367279825`*^9, 3.8897714082675056`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c244508e-6c13-4732-aa3f-5f490bbaf4c8"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"Changing", " ", "to", " ", "left", " ", "and", " ", "right"}], 
    "-", 
    RowBox[{"moving", " ", "variables"}]}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.9017716250951695`*^9, 
  3.90177163443894*^9}},ExpressionUUID->"bd0635bf-ba02-4ba3-9433-\
12ed83ff0354"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]l12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "+", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "+", "\[Beta]3"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "-", "\[Beta]3"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "+", "\[Beta]4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]1", "-", "\[Beta]4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]3", "+", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]3", "-", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]4", "+", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]4", "-", "\[Beta]2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]l34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]3", "+", "\[Beta]4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]r34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]3", "-", "\[Beta]4"}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889771436221523*^9, 3.8897715226060047`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f5bcc320-3afb-47a3-9837-5712c74dbf0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Il12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "+", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "-", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "+", "I3"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "-", "I3"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "+", "I4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I1", "-", "I4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I3", "+", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I3", "-", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I4", "+", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I4", "-", "I2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Il34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I3", "+", "I4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I3", "-", "I4"}], ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889772292562864*^9, 3.889772360469573*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"9d1c30aa-3c1e-41c1-8f3f-d99aa29a3c97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sl12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "+", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "-", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sl13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "+", "S3"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "-", "S3"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sl14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "+", "S4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S1", "-", "S4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sl32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S3", "+", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S3", "-", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sl42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S4", "+", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S4", "-", "S2"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sl34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S3", "+", "S4"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sr34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"S3", "-", "S4"}], ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.897977213349448*^9, 3.897977279394826*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e9ca6f3b-447f-4ab0-84f6-0d7ded974658"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]l12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]l13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "+", 
      RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "-", 
      RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]l14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "+", 
      RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "-", 
      RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]l32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]l42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]l34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}], "+", 
      RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]r34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}], "-", 
      RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}]}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889771544746703*^9, 3.889771650199895*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"c6a9aa79-2ddd-4138-930e-e438f83c20fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CurlyPhi]l12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]l13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "+", 
      RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r13", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "-", 
      RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]l14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "+", 
      RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r14", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "-", 
      RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]l32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r32", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]l42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4"}], "+", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4"}], "-", 
      RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]l34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3"}], "+", 
      RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]r34", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3"}], "-", 
      RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4"}]}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889771689261052*^9, 3.8897717628669786`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"a7bb308e-ebc0-494f-8052-3f30f3b816f4"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"<", 
    RowBox[{"Changing", " ", "to", " ", "west"}]}], ",", " ", "north", ",", 
   "east", ",", 
   RowBox[{
    RowBox[{"south", "-", 
     RowBox[{"moving", " ", "variables"}]}], ">"}]}], "Text"]], "Input",
 CellChangeTimes->{{3.9019648883651247`*^9, 
  3.9019649054943686`*^9}},ExpressionUUID->"db864dbc-63be-44a8-a9c0-\
02b08bad49e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Iwest", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Il12", "-", "Il34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inorth", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ir12", "-", "Ir34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ieast", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Il12", "+", "Il34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isouth", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ir12", "+", "Ir34"}], ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8976228672307863`*^9, 3.897622869575638*^9}, {
  3.897623024059469*^9, 3.897623050700039*^9}, {3.8976230923567467`*^9, 
  3.8976230925521593`*^9}, {3.8976231303832183`*^9, 3.8976231305809107`*^9}, {
  3.897625854948262*^9, 3.8976258594840484`*^9}, {3.897977672326927*^9, 
  3.8979777159302564`*^9}, {3.8986827537681513`*^9, 3.898682795974598*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"df4fdfea-8dd3-4f9c-b3cf-e71cfb963012"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]west", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]l12", "-", "\[Beta]l34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]north", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]r12", "-", "\[Beta]r34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]east", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]l12", "+", "\[Beta]l34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]south", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Beta]r12", "+", "\[Beta]r34"}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8986828737612867`*^9, 3.8986828997725124`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"dbc093ff-5017-443e-abb9-aa99e5d6764a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CurlyPhi]west", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CurlyPhi]l12", "-", "\[CurlyPhi]l34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]north", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CurlyPhi]r12", "-", "\[CurlyPhi]r34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]east", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CurlyPhi]l12", "+", "\[CurlyPhi]l34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]south", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CurlyPhi]r12", "+", "\[CurlyPhi]r34"}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8986829096297235`*^9, 3.8986829339493203`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"787b4685-5f02-41bd-96a5-fabf6e20b0ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]west", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]l12", "-", "\[Omega]l34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]north", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]r12", "-", "\[Omega]r34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]east", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]l12", "+", "\[Omega]l34"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]south", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Omega]r12", "+", "\[Omega]r34"}], ")"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8986829401471395`*^9, 3.898682962927146*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"b8aeca2e-b6be-4f93-8ad9-d38e3ff0bd31"],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"Numerics", " ", "non"}], "-", "BPS"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901966050383417*^9, 
  3.9019660615322766`*^9}},ExpressionUUID->"9bf92602-43d6-4497-936f-\
0732c134db2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numtrynonsusy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"a", "\[Rule]", "0.2"}], ",", 
     RowBox[{"qq", "\[Rule]", "2"}], ",", 
     RowBox[{"mm", "\[Rule]", "5"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
     RowBox[{"pp", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numtrynonsusy2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"a", "\[Rule]", "0"}], ",", 
     RowBox[{"qq", "\[Rule]", "0"}], ",", 
     RowBox[{"mm", "\[Rule]", "100"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"pp", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numtrynonsusytorus", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"a", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
     RowBox[{"pp", "\[Rule]", "0"}], ",", 
     RowBox[{"mm", "\[Rule]", "5"}], ",", 
     RowBox[{"qq", "\[Rule]", "2"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.901966139073696*^9, 3.9019661392018104`*^9}, {
  3.9028171282759323`*^9, 3.9028171282829127`*^9}, {3.906775182886216*^9, 
  3.9067753169365587`*^9}, {3.9067754146478148`*^9, 3.906775437561391*^9}, {
  3.907121821339815*^9, 3.9071218250344515`*^9}, {3.907121920861335*^9, 
  3.9071219271859145`*^9}, {3.907121964447036*^9, 3.9071219646619005`*^9}, {
  3.909299422499691*^9, 3.90929944267808*^9}, {3.9092995124722013`*^9, 
  3.909299512573191*^9}, {3.9093001722681384`*^9, 3.909300173389825*^9}, {
  3.909302378195003*^9, 3.9093023941464334`*^9}, {3.909460507636449*^9, 
  3.9094605128704705`*^9}, {3.9142092054522734`*^9, 3.9142092358553123`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"3009b6f9-8a66-4153-8a3c-ea4894d858fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rrsol", "/.", "numtrynonsusy"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9092994983987207`*^9, 3.9092994991553864`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"0928c3e7-a42d-498b-be26-cd0fa779cbec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.1157951315563264`"}], "-", 
      RowBox[{"2.001387881466978`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.1157951315563264`"}], "+", 
      RowBox[{"2.001387881466978`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", "0.4261895189970324`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", "1.8054007441156203`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.909299499664794*^9, 3.909299513809972*^9}, {
  3.9142092086233234`*^9, 3.9142092388107224`*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"c9737508-d941-4b82-8c5d-7e05c28ff295"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Iwest", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inorth", " ", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ieast", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isouth", " ", "/.", "numtrynonsusy"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8979773625770526`*^9, 3.897977376745322*^9}, {
   3.8986834459307456`*^9, 3.8986834771369085`*^9}, {3.8986850662789497`*^9, 
   3.8986851011712914`*^9}, {3.899198168337071*^9, 3.8991981688915834`*^9}, {
   3.899198244520195*^9, 3.89919828871243*^9}, {3.8991983886297255`*^9, 
   3.8991984197801247`*^9}, {3.899199139404301*^9, 3.8991991426312513`*^9}, {
   3.8992001125109787`*^9, 3.8992001158826847`*^9}, 3.8992001813262*^9, {
   3.899204419640313*^9, 3.8992044504332705`*^9}, {3.8992045260074186`*^9, 
   3.8992045421252756`*^9}, {3.8992045886805506`*^9, 
   3.8992046066873727`*^9}, {3.8992639980312595`*^9, 3.899264004485999*^9}, {
   3.899270437488241*^9, 3.8992704902990184`*^9}, {3.8992741283909817`*^9, 
   3.899274133000536*^9}, {3.899280195308608*^9, 3.899280208122594*^9}, {
   3.906775188236062*^9, 3.9067751888094034`*^9}, {3.9067752328511515`*^9, 
   3.9067752330378733`*^9}, {3.906775269762391*^9, 3.906775269857415*^9}, {
   3.9067753028122497`*^9, 3.9067753029896374`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"bbdb9510-7b20-4c14-9cf4-ac08962b7234"],

Cell[BoxData[
 RowBox[{"3.3052233716243657`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897977377101612*^9, 3.8980776767470255`*^9, 3.8986834780411043`*^9, 
   3.8986836044786215`*^9, 3.898685101738575*^9, 3.8991979331012526`*^9, 
   3.8991981693582144`*^9, {3.8991982340400853`*^9, 3.899198289253359*^9}, {
   3.899198393868732*^9, 3.899198420264556*^9}, 3.899199143103278*^9, {
   3.899200116331441*^9, 3.8992001408558397`*^9}, 3.8992001816957397`*^9, 
   3.8992002950584445`*^9, 3.899201121617299*^9, 3.899201964228422*^9, 
   3.899202052460188*^9, 3.899202199919693*^9, 3.8992024432915792`*^9, {
   3.8992029644013166`*^9, 3.8992029874491434`*^9}, 3.8992031715664825`*^9, 
   3.899203224094678*^9, 3.89920377427594*^9, 3.8992038217838135`*^9, 
   3.89920419661104*^9, {3.8992044210389366`*^9, 3.8992044514497395`*^9}, {
   3.899204529271757*^9, 3.89920454253987*^9}, {3.899204593192992*^9, 
   3.899204607006629*^9}, 3.8992640049387894`*^9, 3.8992640684761314`*^9, 
   3.8992645606720934`*^9, 3.8992646381502953`*^9, {3.899264749918175*^9, 
   3.8992647700642776`*^9}, 3.899265015577011*^9, 3.899266089740746*^9, 
   3.8992661465878143`*^9, {3.89926930460611*^9, 3.899269360772854*^9}, {
   3.8992698289884396`*^9, 3.8992698476299033`*^9}, 3.899269891292612*^9, {
   3.8992704432943172`*^9, 3.89927049062687*^9}, 3.8992713495774145`*^9, {
   3.899271402855906*^9, 3.8992714267254577`*^9}, 3.899272079561504*^9, {
   3.8992721469373107`*^9, 3.899272160305812*^9}, 3.8992721963369474`*^9, 
   3.8992722571569953`*^9, {3.8992723793375826`*^9, 3.899272401260188*^9}, 
   3.8992724316355343`*^9, 3.8992724686650195`*^9, 3.899274133571396*^9, 
   3.899274253033101*^9, 3.8992746680841017`*^9, 3.8992747118682213`*^9, 
   3.8992747920220323`*^9, 3.8992749109437647`*^9, 3.899275056706724*^9, 
   3.8992751108023*^9, 3.899275301184995*^9, 3.899275523843134*^9, 
   3.8992780824516797`*^9, {3.899278691709772*^9, 3.8992787036083174`*^9}, 
   3.899279117186908*^9, 3.899279635533532*^9, 3.8992802089010944`*^9, 
   3.9019661537254643`*^9, 3.902816867700822*^9, 3.9028171310530505`*^9, 
   3.905854079935051*^9, {3.906775167805749*^9, 3.9067753034985433`*^9}, {
   3.9071217680207987`*^9, 3.9071217923602266`*^9}, 3.907121826635438*^9, 
   3.907121930266034*^9, 3.9071219662346373`*^9, 3.9092993923071346`*^9, {
   3.914209221000841*^9, 3.9142092401966844`*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"4f938e50-7275-487f-8f13-22ea65ae3c55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.096747006635676`"}], "-", 
  RowBox[{"1.8671822015261155`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897977377101612*^9, 3.8980776767470255`*^9, 3.8986834780411043`*^9, 
   3.8986836044786215`*^9, 3.898685101738575*^9, 3.8991979331012526`*^9, 
   3.8991981693582144`*^9, {3.8991982340400853`*^9, 3.899198289253359*^9}, {
   3.899198393868732*^9, 3.899198420264556*^9}, 3.899199143103278*^9, {
   3.899200116331441*^9, 3.8992001408558397`*^9}, 3.8992001816957397`*^9, 
   3.8992002950584445`*^9, 3.899201121617299*^9, 3.899201964228422*^9, 
   3.899202052460188*^9, 3.899202199919693*^9, 3.8992024432915792`*^9, {
   3.8992029644013166`*^9, 3.8992029874491434`*^9}, 3.8992031715664825`*^9, 
   3.899203224094678*^9, 3.89920377427594*^9, 3.8992038217838135`*^9, 
   3.89920419661104*^9, {3.8992044210389366`*^9, 3.8992044514497395`*^9}, {
   3.899204529271757*^9, 3.89920454253987*^9}, {3.899204593192992*^9, 
   3.899204607006629*^9}, 3.8992640049387894`*^9, 3.8992640684761314`*^9, 
   3.8992645606720934`*^9, 3.8992646381502953`*^9, {3.899264749918175*^9, 
   3.8992647700642776`*^9}, 3.899265015577011*^9, 3.899266089740746*^9, 
   3.8992661465878143`*^9, {3.89926930460611*^9, 3.899269360772854*^9}, {
   3.8992698289884396`*^9, 3.8992698476299033`*^9}, 3.899269891292612*^9, {
   3.8992704432943172`*^9, 3.89927049062687*^9}, 3.8992713495774145`*^9, {
   3.899271402855906*^9, 3.8992714267254577`*^9}, 3.899272079561504*^9, {
   3.8992721469373107`*^9, 3.899272160305812*^9}, 3.8992721963369474`*^9, 
   3.8992722571569953`*^9, {3.8992723793375826`*^9, 3.899272401260188*^9}, 
   3.8992724316355343`*^9, 3.8992724686650195`*^9, 3.899274133571396*^9, 
   3.899274253033101*^9, 3.8992746680841017`*^9, 3.8992747118682213`*^9, 
   3.8992747920220323`*^9, 3.8992749109437647`*^9, 3.899275056706724*^9, 
   3.8992751108023*^9, 3.899275301184995*^9, 3.899275523843134*^9, 
   3.8992780824516797`*^9, {3.899278691709772*^9, 3.8992787036083174`*^9}, 
   3.899279117186908*^9, 3.899279635533532*^9, 3.8992802089010944`*^9, 
   3.9019661537254643`*^9, 3.902816867700822*^9, 3.9028171310530505`*^9, 
   3.905854079935051*^9, {3.906775167805749*^9, 3.9067753034985433`*^9}, {
   3.9071217680207987`*^9, 3.9071217923602266`*^9}, 3.907121826635438*^9, 
   3.907121930266034*^9, 3.9071219662346373`*^9, 3.9092993923071346`*^9, {
   3.914209221000841*^9, 3.9142092402176285`*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"c231ad0d-9880-49d7-a93f-ca47356d7fc9"],

Cell[BoxData[
 RowBox[{"1.5707963267948941`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897977377101612*^9, 3.8980776767470255`*^9, 3.8986834780411043`*^9, 
   3.8986836044786215`*^9, 3.898685101738575*^9, 3.8991979331012526`*^9, 
   3.8991981693582144`*^9, {3.8991982340400853`*^9, 3.899198289253359*^9}, {
   3.899198393868732*^9, 3.899198420264556*^9}, 3.899199143103278*^9, {
   3.899200116331441*^9, 3.8992001408558397`*^9}, 3.8992001816957397`*^9, 
   3.8992002950584445`*^9, 3.899201121617299*^9, 3.899201964228422*^9, 
   3.899202052460188*^9, 3.899202199919693*^9, 3.8992024432915792`*^9, {
   3.8992029644013166`*^9, 3.8992029874491434`*^9}, 3.8992031715664825`*^9, 
   3.899203224094678*^9, 3.89920377427594*^9, 3.8992038217838135`*^9, 
   3.89920419661104*^9, {3.8992044210389366`*^9, 3.8992044514497395`*^9}, {
   3.899204529271757*^9, 3.89920454253987*^9}, {3.899204593192992*^9, 
   3.899204607006629*^9}, 3.8992640049387894`*^9, 3.8992640684761314`*^9, 
   3.8992645606720934`*^9, 3.8992646381502953`*^9, {3.899264749918175*^9, 
   3.8992647700642776`*^9}, 3.899265015577011*^9, 3.899266089740746*^9, 
   3.8992661465878143`*^9, {3.89926930460611*^9, 3.899269360772854*^9}, {
   3.8992698289884396`*^9, 3.8992698476299033`*^9}, 3.899269891292612*^9, {
   3.8992704432943172`*^9, 3.89927049062687*^9}, 3.8992713495774145`*^9, {
   3.899271402855906*^9, 3.8992714267254577`*^9}, 3.899272079561504*^9, {
   3.8992721469373107`*^9, 3.899272160305812*^9}, 3.8992721963369474`*^9, 
   3.8992722571569953`*^9, {3.8992723793375826`*^9, 3.899272401260188*^9}, 
   3.8992724316355343`*^9, 3.8992724686650195`*^9, 3.899274133571396*^9, 
   3.899274253033101*^9, 3.8992746680841017`*^9, 3.8992747118682213`*^9, 
   3.8992747920220323`*^9, 3.8992749109437647`*^9, 3.899275056706724*^9, 
   3.8992751108023*^9, 3.899275301184995*^9, 3.899275523843134*^9, 
   3.8992780824516797`*^9, {3.899278691709772*^9, 3.8992787036083174`*^9}, 
   3.899279117186908*^9, 3.899279635533532*^9, 3.8992802089010944`*^9, 
   3.9019661537254643`*^9, 3.902816867700822*^9, 3.9028171310530505`*^9, 
   3.905854079935051*^9, {3.906775167805749*^9, 3.9067753034985433`*^9}, {
   3.9071217680207987`*^9, 3.9071217923602266`*^9}, 3.907121826635438*^9, 
   3.907121930266034*^9, 3.9071219662346373`*^9, 3.9092993923071346`*^9, {
   3.914209221000841*^9, 3.9142092402415648`*^9}},
 CellLabel->
  "Out[126]=",ExpressionUUID->"a3c4458c-840b-4e5c-80bd-c1f5385eb80d"],

Cell[BoxData[
 RowBox[{"1.096747006635676`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.8671822015261155`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897977377101612*^9, 3.8980776767470255`*^9, 3.8986834780411043`*^9, 
   3.8986836044786215`*^9, 3.898685101738575*^9, 3.8991979331012526`*^9, 
   3.8991981693582144`*^9, {3.8991982340400853`*^9, 3.899198289253359*^9}, {
   3.899198393868732*^9, 3.899198420264556*^9}, 3.899199143103278*^9, {
   3.899200116331441*^9, 3.8992001408558397`*^9}, 3.8992001816957397`*^9, 
   3.8992002950584445`*^9, 3.899201121617299*^9, 3.899201964228422*^9, 
   3.899202052460188*^9, 3.899202199919693*^9, 3.8992024432915792`*^9, {
   3.8992029644013166`*^9, 3.8992029874491434`*^9}, 3.8992031715664825`*^9, 
   3.899203224094678*^9, 3.89920377427594*^9, 3.8992038217838135`*^9, 
   3.89920419661104*^9, {3.8992044210389366`*^9, 3.8992044514497395`*^9}, {
   3.899204529271757*^9, 3.89920454253987*^9}, {3.899204593192992*^9, 
   3.899204607006629*^9}, 3.8992640049387894`*^9, 3.8992640684761314`*^9, 
   3.8992645606720934`*^9, 3.8992646381502953`*^9, {3.899264749918175*^9, 
   3.8992647700642776`*^9}, 3.899265015577011*^9, 3.899266089740746*^9, 
   3.8992661465878143`*^9, {3.89926930460611*^9, 3.899269360772854*^9}, {
   3.8992698289884396`*^9, 3.8992698476299033`*^9}, 3.899269891292612*^9, {
   3.8992704432943172`*^9, 3.89927049062687*^9}, 3.8992713495774145`*^9, {
   3.899271402855906*^9, 3.8992714267254577`*^9}, 3.899272079561504*^9, {
   3.8992721469373107`*^9, 3.899272160305812*^9}, 3.8992721963369474`*^9, 
   3.8992722571569953`*^9, {3.8992723793375826`*^9, 3.899272401260188*^9}, 
   3.8992724316355343`*^9, 3.8992724686650195`*^9, 3.899274133571396*^9, 
   3.899274253033101*^9, 3.8992746680841017`*^9, 3.8992747118682213`*^9, 
   3.8992747920220323`*^9, 3.8992749109437647`*^9, 3.899275056706724*^9, 
   3.8992751108023*^9, 3.899275301184995*^9, 3.899275523843134*^9, 
   3.8992780824516797`*^9, {3.899278691709772*^9, 3.8992787036083174`*^9}, 
   3.899279117186908*^9, 3.899279635533532*^9, 3.8992802089010944`*^9, 
   3.9019661537254643`*^9, 3.902816867700822*^9, 3.9028171310530505`*^9, 
   3.905854079935051*^9, {3.906775167805749*^9, 3.9067753034985433`*^9}, {
   3.9071217680207987`*^9, 3.9071217923602266`*^9}, 3.907121826635438*^9, 
   3.907121930266034*^9, 3.9071219662346373`*^9, 3.9092993923071346`*^9, {
   3.914209221000841*^9, 3.914209240243559*^9}},
 CellLabel->
  "Out[127]=",ExpressionUUID->"fdcd55f3-b758-4f20-a450-ca28bc0d2437"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Iwest", "/.", "numtrynonsusy2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inorth", " ", "/.", "numtrynonsusy2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ieast", "/.", "numtrynonsusy2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isouth", " ", "/.", "numtrynonsusy2"}], "//", "N"}]}], "Input",
 CellLabel->
  "In[128]:=",ExpressionUUID->"fc58d989-448d-4366-88f2-adfd66878b70"],

Cell[BoxData[
 RowBox[{"17.379076344126002`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899275337955143*^9, 3.899275513092002*^9, 3.899275639894435*^9, {
   3.899275682634596*^9, 3.899275702812648*^9}, 3.8992757677966337`*^9, 
   3.899275963264656*^9, 3.8992760594571447`*^9, 3.8992780913618565`*^9, 
   3.8992787096568484`*^9, 3.8992790540014386`*^9, 3.8992791628337946`*^9, 
   3.8992796138693285`*^9, 3.899279783013731*^9, 3.901966176423731*^9, 
   3.9028168839670377`*^9, 3.9058540938803864`*^9, 3.906775169264032*^9, 
   3.9067752159662466`*^9, {3.906775313307192*^9, 3.9067753226283607`*^9}, {
   3.907121809732356*^9, 3.9071218278320136`*^9}, 3.909299393666686*^9, 
   3.9142092427621527`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"e1e1273b-1f32-49ab-8c38-ce63724fcd1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.47492897250605`"}], "-", 
  RowBox[{"15.511533170028738`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899275337955143*^9, 3.899275513092002*^9, 3.899275639894435*^9, {
   3.899275682634596*^9, 3.899275702812648*^9}, 3.8992757677966337`*^9, 
   3.899275963264656*^9, 3.8992760594571447`*^9, 3.8992780913618565`*^9, 
   3.8992787096568484`*^9, 3.8992790540014386`*^9, 3.8992791628337946`*^9, 
   3.8992796138693285`*^9, 3.899279783013731*^9, 3.901966176423731*^9, 
   3.9028168839670377`*^9, 3.9058540938803864`*^9, 3.906775169264032*^9, 
   3.9067752159662466`*^9, {3.906775313307192*^9, 3.9067753226283607`*^9}, {
   3.907121809732356*^9, 3.9071218278320136`*^9}, 3.909299393666686*^9, 
   3.9142092427870865`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"70d70d3f-da7e-434f-9b73-5f24052cb18e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5707963267948806`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899275337955143*^9, 3.899275513092002*^9, 3.899275639894435*^9, {
   3.899275682634596*^9, 3.899275702812648*^9}, 3.8992757677966337`*^9, 
   3.899275963264656*^9, 3.8992760594571447`*^9, 3.8992780913618565`*^9, 
   3.8992787096568484`*^9, 3.8992790540014386`*^9, 3.8992791628337946`*^9, 
   3.8992796138693285`*^9, 3.899279783013731*^9, 3.901966176423731*^9, 
   3.9028168839670377`*^9, 3.9058540938803864`*^9, 3.906775169264032*^9, 
   3.9067752159662466`*^9, {3.906775313307192*^9, 3.9067753226283607`*^9}, {
   3.907121809732356*^9, 3.9071218278320136`*^9}, 3.909299393666686*^9, 
   3.9142092428120193`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"8fe098d3-c0fb-49db-bd02-fb3daf16fa6d"],

Cell[BoxData[
 RowBox[{"9.47492897250605`", "\[VeryThinSpace]", "-", 
  RowBox[{"15.511533170028738`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899275337955143*^9, 3.899275513092002*^9, 3.899275639894435*^9, {
   3.899275682634596*^9, 3.899275702812648*^9}, 3.8992757677966337`*^9, 
   3.899275963264656*^9, 3.8992760594571447`*^9, 3.8992780913618565`*^9, 
   3.8992787096568484`*^9, 3.8992790540014386`*^9, 3.8992791628337946`*^9, 
   3.8992796138693285`*^9, 3.899279783013731*^9, 3.901966176423731*^9, 
   3.9028168839670377`*^9, 3.9058540938803864`*^9, 3.906775169264032*^9, 
   3.9067752159662466`*^9, {3.906775313307192*^9, 3.9067753226283607`*^9}, {
   3.907121809732356*^9, 3.9071218278320136`*^9}, 3.909299393666686*^9, 
   3.9142092428379507`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"3aeea494-3744-42e8-a17c-c49e6ec0cb7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"I1", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2", " ", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I3", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I4", " ", "/.", "numtrynonsusytorus"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9092996089278517`*^9, 3.909299617752701*^9}, {
  3.909300230977841*^9, 3.9093002773027763`*^9}, {3.909302277385256*^9, 
  3.909302281524047*^9}, {3.909302349872962*^9, 3.909302350042281*^9}, {
  3.90946052244586*^9, 3.909460528057905*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"9d4d179e-0179-458d-aa96-f27dcc83d9d8"],

Cell[BoxData[
 RowBox[{"2.59452634252186`", "\[VeryThinSpace]", "-", 
  RowBox[{"3.7204787653484432`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.909302344834034*^9, 3.909302355405792*^9}, 
   3.9094605284784827`*^9, {3.914209245271202*^9, 3.9142092471121974`*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"3de4f601-345f-41c4-abc5-f13b57587222"],

Cell[BoxData[
 RowBox[{"2.59452634252186`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.7204787653484432`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.909302344834034*^9, 3.909302355405792*^9}, 
   3.9094605284784827`*^9, {3.914209245271202*^9, 3.9142092471151905`*^9}},
 CellLabel->
  "Out[137]=",ExpressionUUID->"78dd78f3-aa85-4029-bf32-90dd95bf2936"],

Cell[BoxData["0.5229339578468224`"], "Output",
 CellChangeTimes->{{3.909302344834034*^9, 3.909302355405792*^9}, 
   3.9094605284784827`*^9, {3.914209245271202*^9, 3.9142092471171837`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"da54e6e1-e6c8-4edc-ad3b-8a36077d5c09"],

Cell[BoxData[
 RowBox[{"-", "5.71198664289054`"}]], "Output",
 CellChangeTimes->{{3.909302344834034*^9, 3.909302355405792*^9}, 
   3.9094605284784827`*^9, {3.914209245271202*^9, 3.9142092471424484`*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"ee58f97a-03f6-4946-8eeb-6f95158c57f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Iwest", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inorth", " ", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ieast", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isouth", " ", "/.", "numtrynonsusytorus"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.909299568304041*^9, 3.9092995790405464`*^9}, {
  3.90930029530116*^9, 3.909300314411322*^9}, {3.9093004209081345`*^9, 
  3.9093004327466483`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"93df1dd1-5e74-4ae5-9eb2-29d0b4e07cdf"],

Cell[BoxData[
 RowBox[{"2.5945263425218594`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092995794618855`*^9, 3.909300280138405*^9, 
  3.909300333709607*^9, 3.9094605339872*^9, 3.914209248454359*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"088c21b2-49e4-43c9-8059-5861a52de7cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5587301501843407`"}], "-", 
  RowBox[{"1.8602393826742212`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092995794618855`*^9, 3.909300280138405*^9, 
  3.909300333709607*^9, 3.9094605339872*^9, 3.914209248477298*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"9a73b23b-590c-4706-b913-1724a2ccca59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.440892098500626`*^-16"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092995794618855`*^9, 3.909300280138405*^9, 
  3.909300333709607*^9, 3.9094605339872*^9, 3.9142092485022326`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"02ecc3be-a01d-4f0d-828e-69c8f31c58b4"],

Cell[BoxData[
 RowBox[{"1.5587301501843407`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.8602393826742212`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092995794618855`*^9, 3.909300280138405*^9, 
  3.909300333709607*^9, 3.9094605339872*^9, 3.914209248526168*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"b9b499de-2d79-41fe-ba54-beaddf853805"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]west", " ", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]north", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]east", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]south", "/.", "numtrynonsusy"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8986848812482834`*^9, 3.8986848870727496`*^9}, {
   3.8991980048137875`*^9, 3.899198190239094*^9}, {3.8991982955880065`*^9, 
   3.899198322823365*^9}, {3.899198396731043*^9, 3.8991984023535013`*^9}, {
   3.899199099791293*^9, 3.8991991229820256`*^9}, {3.8991991732722125`*^9, 
   3.899199179950145*^9}, {3.899200123509262*^9, 3.899200128135543*^9}, {
   3.8992005307449365`*^9, 3.8992005630322104`*^9}, {3.899200643336755*^9, 
   3.8992006719520035`*^9}, {3.8992010819908805`*^9, 
   3.8992010981508536`*^9}, {3.8992014846279793`*^9, 3.899201503835389*^9}, {
   3.899201537980575*^9, 3.8992015527380285`*^9}, {3.899202064598657*^9, 
   3.8992020681657534`*^9}, {3.8992021029958563`*^9, 
   3.8992021849782934`*^9}, {3.8992025437739663`*^9, 3.899202566153757*^9}, {
   3.899202800687089*^9, 3.899202860793887*^9}, {3.899202904355548*^9, 
   3.8992029374422483`*^9}, {3.8992030105248313`*^9, 
   3.8992030118217573`*^9}, {3.899203250320468*^9, 3.8992032582460566`*^9}, {
   3.899204261377861*^9, 3.899204334322096*^9}, {3.899204379653542*^9, 
   3.899204401306807*^9}, {3.899204458052552*^9, 3.8992044610230703`*^9}, {
   3.89926393574827*^9, 3.8992639376461954`*^9}, {3.8992703795194197`*^9, 
   3.899270389692257*^9}, 3.89927132571725*^9, {3.8992715802818174`*^9, 
   3.8992715809014845`*^9}, {3.8992741446349835`*^9, 3.899274149260225*^9}, {
   3.899280226244725*^9, 3.8992802305101337`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"9956bec7-9c1e-40cf-8924-0ccb2faac76d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.040582236987936`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8991979854361744`*^9, {3.899198024294301*^9, 3.899198094967414*^9}, {
   3.899198127173311*^9, 3.8991981859640384`*^9}, {3.899198237421993*^9, 
   3.899198253838887*^9}, {3.8991982962510843`*^9, 3.8991983233116827`*^9}, 
   3.8991984027509565`*^9, {3.8991991040640016`*^9, 3.899199123302477*^9}, 
   3.8991991803213186`*^9, {3.8992001285469694`*^9, 3.8992001434877377`*^9}, 
   3.8992002988124886`*^9, {3.8992005327263603`*^9, 3.8992005637006187`*^9}, {
   3.899200646394867*^9, 3.8992006723386154`*^9}, {3.8992010882011566`*^9, 
   3.8992011235553203`*^9}, 3.8992015042544427`*^9, {3.899201538661733*^9, 
   3.899201553282278*^9}, 3.8992019739179916`*^9, {3.899202057380339*^9, 
   3.8992020686405344`*^9}, 3.8992021302352133`*^9, {3.899202185243294*^9, 
   3.8992021970881033`*^9}, 3.8992024464868555`*^9, {3.8992025558775725`*^9, 
   3.8992025665811596`*^9}, {3.899202801541844*^9, 3.899202861245327*^9}, {
   3.899202909523466*^9, 3.899203012275878*^9}, {3.8992031781824307`*^9, 
   3.899203197747875*^9}, 3.8992032278429475`*^9, 3.899203259193968*^9, 
   3.899203772072795*^9, 3.89920382451709*^9, 3.8992041992761445`*^9, {
   3.8992042620666404`*^9, 3.8992043346714287`*^9}, {3.8992043822801743`*^9, 
   3.899204401694656*^9}, 3.8992044614034996`*^9, 3.899263938732292*^9, 
   3.899264071354436*^9, 3.8992645662563314`*^9, 3.899264643729111*^9, {
   3.8992647540394945`*^9, 3.8992647750644493`*^9}, {3.899264831411646*^9, 
   3.8992650136552677`*^9}, {3.899265845531411*^9, 3.8992659754358444`*^9}, 
   3.8992660819236712`*^9, 3.899266144353805*^9, {3.899269307650906*^9, 
   3.899269365395979*^9}, {3.899269872029295*^9, 3.8992698951799297`*^9}, 
   3.8992701625519524`*^9, 3.89927039015186*^9, 3.89927132621673*^9, 
   3.899271356416073*^9, 3.899271389741577*^9, 3.8992714368984327`*^9, 
   3.899271536503374*^9, 3.8992720724363346`*^9, 3.8992721695269136`*^9, 
   3.8992722483655663`*^9, 3.899272386558691*^9, 3.899272441144364*^9, 
   3.8992741497883587`*^9, 3.8992742609570103`*^9, 3.8992749249067097`*^9, 
   3.899275071144988*^9, 3.8992759952898164`*^9, {3.8992760440925765`*^9, 
   3.899276046344715*^9}, 3.8992781018885202`*^9, 3.899278713692528*^9, {
   3.8992787765712748`*^9, 3.899278802585842*^9}, 3.899279065372753*^9, 
   3.899279126557251*^9, 3.899279168444981*^9, 3.8992794593427362`*^9, 
   3.899280231016457*^9, 3.901966181611684*^9, 3.902816892309903*^9, 
   3.9058540951728673`*^9, 3.9071218002910776`*^9, 3.9071218329743786`*^9, 
   3.9092993951573644`*^9, 3.914209249757063*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"589bac39-8c00-41e8-a33a-013bc539261f"],

Cell[BoxData[
 RowBox[{"0.678470224824592`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.7557951152739684`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8991979854361744`*^9, {3.899198024294301*^9, 3.899198094967414*^9}, {
   3.899198127173311*^9, 3.8991981859640384`*^9}, {3.899198237421993*^9, 
   3.899198253838887*^9}, {3.8991982962510843`*^9, 3.8991983233116827`*^9}, 
   3.8991984027509565`*^9, {3.8991991040640016`*^9, 3.899199123302477*^9}, 
   3.8991991803213186`*^9, {3.8992001285469694`*^9, 3.8992001434877377`*^9}, 
   3.8992002988124886`*^9, {3.8992005327263603`*^9, 3.8992005637006187`*^9}, {
   3.899200646394867*^9, 3.8992006723386154`*^9}, {3.8992010882011566`*^9, 
   3.8992011235553203`*^9}, 3.8992015042544427`*^9, {3.899201538661733*^9, 
   3.899201553282278*^9}, 3.8992019739179916`*^9, {3.899202057380339*^9, 
   3.8992020686405344`*^9}, 3.8992021302352133`*^9, {3.899202185243294*^9, 
   3.8992021970881033`*^9}, 3.8992024464868555`*^9, {3.8992025558775725`*^9, 
   3.8992025665811596`*^9}, {3.899202801541844*^9, 3.899202861245327*^9}, {
   3.899202909523466*^9, 3.899203012275878*^9}, {3.8992031781824307`*^9, 
   3.899203197747875*^9}, 3.8992032278429475`*^9, 3.899203259193968*^9, 
   3.899203772072795*^9, 3.89920382451709*^9, 3.8992041992761445`*^9, {
   3.8992042620666404`*^9, 3.8992043346714287`*^9}, {3.8992043822801743`*^9, 
   3.899204401694656*^9}, 3.8992044614034996`*^9, 3.899263938732292*^9, 
   3.899264071354436*^9, 3.8992645662563314`*^9, 3.899264643729111*^9, {
   3.8992647540394945`*^9, 3.8992647750644493`*^9}, {3.899264831411646*^9, 
   3.8992650136552677`*^9}, {3.899265845531411*^9, 3.8992659754358444`*^9}, 
   3.8992660819236712`*^9, 3.899266144353805*^9, {3.899269307650906*^9, 
   3.899269365395979*^9}, {3.899269872029295*^9, 3.8992698951799297`*^9}, 
   3.8992701625519524`*^9, 3.89927039015186*^9, 3.89927132621673*^9, 
   3.899271356416073*^9, 3.899271389741577*^9, 3.8992714368984327`*^9, 
   3.899271536503374*^9, 3.8992720724363346`*^9, 3.8992721695269136`*^9, 
   3.8992722483655663`*^9, 3.899272386558691*^9, 3.899272441144364*^9, 
   3.8992741497883587`*^9, 3.8992742609570103`*^9, 3.8992749249067097`*^9, 
   3.899275071144988*^9, 3.8992759952898164`*^9, {3.8992760440925765`*^9, 
   3.899276046344715*^9}, 3.8992781018885202`*^9, 3.899278713692528*^9, {
   3.8992787765712748`*^9, 3.899278802585842*^9}, 3.899279065372753*^9, 
   3.899279126557251*^9, 3.899279168444981*^9, 3.8992794593427362`*^9, 
   3.899280231016457*^9, 3.901966181611684*^9, 3.902816892309903*^9, 
   3.9058540951728673`*^9, 3.9071218002910776`*^9, 3.9071218329743786`*^9, 
   3.9092993951573644`*^9, 3.9142092497610598`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"ecf6e438-0478-4799-8160-abc135115b5c"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8991979854361744`*^9, {3.899198024294301*^9, 3.899198094967414*^9}, {
   3.899198127173311*^9, 3.8991981859640384`*^9}, {3.899198237421993*^9, 
   3.899198253838887*^9}, {3.8991982962510843`*^9, 3.8991983233116827`*^9}, 
   3.8991984027509565`*^9, {3.8991991040640016`*^9, 3.899199123302477*^9}, 
   3.8991991803213186`*^9, {3.8992001285469694`*^9, 3.8992001434877377`*^9}, 
   3.8992002988124886`*^9, {3.8992005327263603`*^9, 3.8992005637006187`*^9}, {
   3.899200646394867*^9, 3.8992006723386154`*^9}, {3.8992010882011566`*^9, 
   3.8992011235553203`*^9}, 3.8992015042544427`*^9, {3.899201538661733*^9, 
   3.899201553282278*^9}, 3.8992019739179916`*^9, {3.899202057380339*^9, 
   3.8992020686405344`*^9}, 3.8992021302352133`*^9, {3.899202185243294*^9, 
   3.8992021970881033`*^9}, 3.8992024464868555`*^9, {3.8992025558775725`*^9, 
   3.8992025665811596`*^9}, {3.899202801541844*^9, 3.899202861245327*^9}, {
   3.899202909523466*^9, 3.899203012275878*^9}, {3.8992031781824307`*^9, 
   3.899203197747875*^9}, 3.8992032278429475`*^9, 3.899203259193968*^9, 
   3.899203772072795*^9, 3.89920382451709*^9, 3.8992041992761445`*^9, {
   3.8992042620666404`*^9, 3.8992043346714287`*^9}, {3.8992043822801743`*^9, 
   3.899204401694656*^9}, 3.8992044614034996`*^9, 3.899263938732292*^9, 
   3.899264071354436*^9, 3.8992645662563314`*^9, 3.899264643729111*^9, {
   3.8992647540394945`*^9, 3.8992647750644493`*^9}, {3.899264831411646*^9, 
   3.8992650136552677`*^9}, {3.899265845531411*^9, 3.8992659754358444`*^9}, 
   3.8992660819236712`*^9, 3.899266144353805*^9, {3.899269307650906*^9, 
   3.899269365395979*^9}, {3.899269872029295*^9, 3.8992698951799297`*^9}, 
   3.8992701625519524`*^9, 3.89927039015186*^9, 3.89927132621673*^9, 
   3.899271356416073*^9, 3.899271389741577*^9, 3.8992714368984327`*^9, 
   3.899271536503374*^9, 3.8992720724363346`*^9, 3.8992721695269136`*^9, 
   3.8992722483655663`*^9, 3.899272386558691*^9, 3.899272441144364*^9, 
   3.8992741497883587`*^9, 3.8992742609570103`*^9, 3.8992749249067097`*^9, 
   3.899275071144988*^9, 3.8992759952898164`*^9, {3.8992760440925765`*^9, 
   3.899276046344715*^9}, 3.8992781018885202`*^9, 3.899278713692528*^9, {
   3.8992787765712748`*^9, 3.899278802585842*^9}, 3.899279065372753*^9, 
   3.899279126557251*^9, 3.899279168444981*^9, 3.8992794593427362`*^9, 
   3.899280231016457*^9, 3.901966181611684*^9, 3.902816892309903*^9, 
   3.9058540951728673`*^9, 3.9071218002910776`*^9, 3.9071218329743786`*^9, 
   3.9092993951573644`*^9, 3.914209249763047*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"ec2af678-a8a5-41d2-bd50-c115a4061a0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.678470224824592`"}], "+", 
  RowBox[{"0.7557951152739684`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8991979854361744`*^9, {3.899198024294301*^9, 3.899198094967414*^9}, {
   3.899198127173311*^9, 3.8991981859640384`*^9}, {3.899198237421993*^9, 
   3.899198253838887*^9}, {3.8991982962510843`*^9, 3.8991983233116827`*^9}, 
   3.8991984027509565`*^9, {3.8991991040640016`*^9, 3.899199123302477*^9}, 
   3.8991991803213186`*^9, {3.8992001285469694`*^9, 3.8992001434877377`*^9}, 
   3.8992002988124886`*^9, {3.8992005327263603`*^9, 3.8992005637006187`*^9}, {
   3.899200646394867*^9, 3.8992006723386154`*^9}, {3.8992010882011566`*^9, 
   3.8992011235553203`*^9}, 3.8992015042544427`*^9, {3.899201538661733*^9, 
   3.899201553282278*^9}, 3.8992019739179916`*^9, {3.899202057380339*^9, 
   3.8992020686405344`*^9}, 3.8992021302352133`*^9, {3.899202185243294*^9, 
   3.8992021970881033`*^9}, 3.8992024464868555`*^9, {3.8992025558775725`*^9, 
   3.8992025665811596`*^9}, {3.899202801541844*^9, 3.899202861245327*^9}, {
   3.899202909523466*^9, 3.899203012275878*^9}, {3.8992031781824307`*^9, 
   3.899203197747875*^9}, 3.8992032278429475`*^9, 3.899203259193968*^9, 
   3.899203772072795*^9, 3.89920382451709*^9, 3.8992041992761445`*^9, {
   3.8992042620666404`*^9, 3.8992043346714287`*^9}, {3.8992043822801743`*^9, 
   3.899204401694656*^9}, 3.8992044614034996`*^9, 3.899263938732292*^9, 
   3.899264071354436*^9, 3.8992645662563314`*^9, 3.899264643729111*^9, {
   3.8992647540394945`*^9, 3.8992647750644493`*^9}, {3.899264831411646*^9, 
   3.8992650136552677`*^9}, {3.899265845531411*^9, 3.8992659754358444`*^9}, 
   3.8992660819236712`*^9, 3.899266144353805*^9, {3.899269307650906*^9, 
   3.899269365395979*^9}, {3.899269872029295*^9, 3.8992698951799297`*^9}, 
   3.8992701625519524`*^9, 3.89927039015186*^9, 3.89927132621673*^9, 
   3.899271356416073*^9, 3.899271389741577*^9, 3.8992714368984327`*^9, 
   3.899271536503374*^9, 3.8992720724363346`*^9, 3.8992721695269136`*^9, 
   3.8992722483655663`*^9, 3.899272386558691*^9, 3.899272441144364*^9, 
   3.8992741497883587`*^9, 3.8992742609570103`*^9, 3.8992749249067097`*^9, 
   3.899275071144988*^9, 3.8992759952898164`*^9, {3.8992760440925765`*^9, 
   3.899276046344715*^9}, 3.8992781018885202`*^9, 3.899278713692528*^9, {
   3.8992787765712748`*^9, 3.899278802585842*^9}, 3.899279065372753*^9, 
   3.899279126557251*^9, 3.899279168444981*^9, 3.8992794593427362`*^9, 
   3.899280231016457*^9, 3.901966181611684*^9, 3.902816892309903*^9, 
   3.9058540951728673`*^9, 3.9071218002910776`*^9, 3.9071218329743786`*^9, 
   3.9092993951573644`*^9, 3.9142092497881527`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"520b79a5-d2aa-403c-ac3a-b0f109e494af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]west", " ", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]north", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]east", "/.", "numtrynonsusytorus"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]south", "/.", "numtrynonsusytorus"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9092996431939893`*^9, 3.909299652235481*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"aa8eef05-e848-420b-bb6f-2f1bb91c55b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.037810537008742`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.909299652787327*^9, 3.909460560466383*^9, 
  3.9142092514129815`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"c16cf5f3-8300-4105-9736-ebcf6800d035"],

Cell[BoxData[
 RowBox[{"0.6234920600737349`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.7440957530696887`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.909299652787327*^9, 3.909460560466383*^9, 
  3.914209251429936*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"311199d6-8bf1-442e-94f1-8f06fbb1ff42"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.909299652787327*^9, 3.909460560466383*^9, 
  3.914209251432928*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"ac176e3e-7b6e-4cd2-b492-605a757629fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.6234920600737349`"}], "+", 
  RowBox[{"0.7440957530696887`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.909299652787327*^9, 3.909460560466383*^9, 
  3.914209251434923*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"4aaf5da9-2a16-4c89-876a-4456749a1443"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]west", " ", "/.", "numtrynonsusy2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]north", "/.", "numtrynonsusy2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]east", "/.", "numtrynonsusy2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]south", "/.", "numtrynonsusy2"}], "//", "N"}]}], "Input",
 CellLabel->
  "In[152]:=",ExpressionUUID->"2f2e1b1a-1cd4-468d-b7d8-defcbf778538"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.35815295017087834`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899279403341098*^9, 3.8992794454665427`*^9, 3.901966184451331*^9, 
   3.9028168938821144`*^9, 3.905854096368622*^9, {3.9071218165001287`*^9, 
   3.9071218345804043`*^9}, 3.9092993966623116`*^9, 3.9142092530623055`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"8af6ef09-6f4e-45a1-9b3a-e9a32d5fbf2f"],

Cell[BoxData[
 RowBox[{"0.17907652417159728`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.3101401181140088`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899279403341098*^9, 3.8992794454665427`*^9, 3.901966184451331*^9, 
   3.9028168938821144`*^9, 3.905854096368622*^9, {3.9071218165001287`*^9, 
   3.9071218345804043`*^9}, 3.9092993966623116`*^9, 3.9142092530692873`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"49045674-984f-49cf-b934-28726ac5ec66"],

Cell[BoxData[
 RowBox[{"8.326672684688674`*^-17", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899279403341098*^9, 3.8992794454665427`*^9, 3.901966184451331*^9, 
   3.9028168938821144`*^9, 3.905854096368622*^9, {3.9071218165001287`*^9, 
   3.9071218345804043`*^9}, 3.9092993966623116`*^9, 3.9142092530927906`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"c731a040-0d08-4ce2-98f7-efa6ee2fdac7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.17907652417159728`"}], "+", 
  RowBox[{"0.3101401181140088`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899279403341098*^9, 3.8992794454665427`*^9, 3.901966184451331*^9, 
   3.9028168938821144`*^9, 3.905854096368622*^9, {3.9071218165001287`*^9, 
   3.9071218345804043`*^9}, 3.9092993966623116`*^9, 3.9142092530947857`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"aab96e84-6e2e-4967-9713-2d088d236c58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}], "/.", "numtrynonsusy"}], "//",
   "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}], "/.", "numtrynonsusy"}], 
  "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}], "/.", "numtrynonsusy"}], "//",
   "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}], "/.", "numtrynonsusy"}], 
  "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8992700454855394`*^9, 3.8992700563840494`*^9}, {
  3.899271555490224*^9, 3.899271555647765*^9}, {3.899276017108591*^9, 
  3.8992760250953827`*^9}, {3.899278724816579*^9, 3.899278725440419*^9}, {
  3.8992795097396164`*^9, 3.899279538561158*^9}, {3.899280250108198*^9, 
  3.899280252652544*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"a9e3ab20-d844-416d-8e0c-2d2e54067353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.407088445796664`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899270047702688*^9, 3.899270056693141*^9}, 
   3.8992715560774546`*^9, {3.8992760177078233`*^9, 3.8992760253254895`*^9}, 
   3.899278725852756*^9, {3.8992795272488956`*^9, 3.8992795388731813`*^9}, 
   3.8992802532003736`*^9, 3.901966186326951*^9, 3.9028168960437183`*^9, 
   3.9058540987437944`*^9, 3.907121851295779*^9, 3.909299399905572*^9, 
   3.9142092545374002`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"01791e10-991d-426f-bcc3-e1461bf9f93c"],

Cell[BoxData[
 RowBox[{"1.9202025119719133`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.446098926547895`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899270047702688*^9, 3.899270056693141*^9}, 
   3.8992715560774546`*^9, {3.8992760177078233`*^9, 3.8992760253254895`*^9}, 
   3.899278725852756*^9, {3.8992795272488956`*^9, 3.8992795388731813`*^9}, 
   3.8992802532003736`*^9, 3.901966186326951*^9, 3.9028168960437183`*^9, 
   3.9058540987437944`*^9, 3.907121851295779*^9, 3.909299399905572*^9, 
   3.914209254540393*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"f9946aca-0cc2-4c3b-a570-15227207731a"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899270047702688*^9, 3.899270056693141*^9}, 
   3.8992715560774546`*^9, {3.8992760177078233`*^9, 3.8992760253254895`*^9}, 
   3.899278725852756*^9, {3.8992795272488956`*^9, 3.8992795388731813`*^9}, 
   3.8992802532003736`*^9, 3.901966186326951*^9, 3.9028168960437183`*^9, 
   3.9058540987437944`*^9, 3.907121851295779*^9, 3.909299399905572*^9, 
   3.9142092545433846`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"6679c62c-1966-4261-89c3-d672f47e91fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.9202025119719133`"}], "-", 
  RowBox[{"1.446098926547895`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899270047702688*^9, 3.899270056693141*^9}, 
   3.8992715560774546`*^9, {3.8992760177078233`*^9, 3.8992760253254895`*^9}, 
   3.899278725852756*^9, {3.8992795272488956`*^9, 3.8992795388731813`*^9}, 
   3.8992802532003736`*^9, 3.901966186326951*^9, 3.9028168960437183`*^9, 
   3.9058540987437944`*^9, 3.907121851295779*^9, 3.909299399905572*^9, 
   3.914209254568941*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"3d030583-2ce1-4f3b-8153-e9b619d3340f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]west", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]north", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]east", "/.", "numtrynonsusy"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]south", "/.", "numtrynonsusy"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8992700454855394`*^9, 3.8992700563840494`*^9}, {
  3.899271555490224*^9, 3.899271555647765*^9}, {3.899276017108591*^9, 
  3.8992760250953827`*^9}, {3.899278724816579*^9, 3.899278725440419*^9}, {
  3.8992795097396164`*^9, 3.899279538561158*^9}, {3.899280250108198*^9, 
  3.899280252652544*^9}, {3.9142092706764727`*^9, 3.9142092836138763`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"c72a2628-a7ce-407e-aea1-01cede212196"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.14084642913770218`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.914209284042843*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"ffbb5d91-327e-4081-ab80-e36d87003d44"],

Cell[BoxData[
 RowBox[{"0.23908633301714463`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.1530375478388884`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.914209284045835*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"127828b2-10fa-4901-8b8c-c390f04a8813"],

Cell[BoxData[
 RowBox[{"5.551115123125783`*^-17", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.914209284046832*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"ad2c5478-8f7a-4764-9edb-5028c6b806a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.23908633301714463`"}], "+", 
  RowBox[{"0.1530375478388884`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.914209284052907*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"613d2a89-c067-4b52-a369-dff028f346de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}], "/.", "numtrynonsusy2"}], 
  "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}], "/.", "numtrynonsusy2"}],
   "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}], "/.", "numtrynonsusy2"}], 
  "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}], "/.", "numtrynonsusy2"}],
   "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8992798433732586`*^9, 3.899279843507307*^9}, {
  3.901966203876938*^9, 3.9019662041607947`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"82e114b2-5787-4301-9e3d-95795d03e051"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.8992795687878704`*^9, 3.8992797685247545`*^9, 
  3.899279844023254*^9, 3.901966189000517*^9, 3.902816898701248*^9, 
  3.905854100158107*^9, 3.90712185505112*^9, 3.914209258973975*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"cd24b075-4219-470f-bca0-14f7f99087c3"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.8992795687878704`*^9, 3.8992797685247545`*^9, 
  3.899279844023254*^9, 3.901966189000517*^9, 3.902816898701248*^9, 
  3.905854100158107*^9, 3.90712185505112*^9, 3.91420925899093*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"09575f58-86ef-476a-8152-e99a5e5a13c4"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.8992795687878704`*^9, 3.8992797685247545`*^9, 
  3.899279844023254*^9, 3.901966189000517*^9, 3.902816898701248*^9, 
  3.905854100158107*^9, 3.90712185505112*^9, 3.9142092589929266`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"3b51ab14-bd90-4d95-abd3-293aaab2c87b"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.8992795687878704`*^9, 3.8992797685247545`*^9, 
  3.899279844023254*^9, 3.901966189000517*^9, 3.902816898701248*^9, 
  3.905854100158107*^9, 3.90712185505112*^9, 3.914209258994919*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"3e9e7bca-9f67-4ed4-a324-fae0f32ddd6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}], "/.", 
   "numtrynonsusytorus"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}], "/.", 
   "numtrynonsusytorus"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}], "/.", 
   "numtrynonsusytorus"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}], "/.", 
   "numtrynonsusytorus"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.909299686672903*^9, 3.909299694697839*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"38a89a2a-4a2a-4213-9003-b65b6c1e7130"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.2457530917719914`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092996950647964`*^9, 3.9094605996396127`*^9, 
  3.914209261636422*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"3aa321ca-04a9-4f4b-b3e2-f5a0f509f276"],

Cell[BoxData[
 RowBox[{"1.661918111270216`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.504239898494737`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092996950647964`*^9, 3.9094605996396127`*^9, 
  3.914209261643404*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"e7135c11-399e-401e-a1d1-172033c5d424"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.440892098500626`*^-16"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092996950647964`*^9, 3.9094605996396127`*^9, 
  3.914209261670331*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"e945625a-5d8a-4b89-95d0-a837a8fc2375"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.661918111270216`"}], "-", 
  RowBox[{"1.504239898494737`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9092996950647964`*^9, 3.9094605996396127`*^9, 
  3.914209261672327*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"8479ba1e-1ec6-4d56-8286-59ce578531e8"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"The", " ", "BPS", " ", "limit", " ", "1"}], "-", " ", 
    "spherical", "-", " ", "numerics"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901775216720479*^9, 3.901775220762252*^9}, {
  3.9019652639226184`*^9, 3.901965265622161*^9}, {3.901965767445033*^9, 
  3.901965790991312*^9}},ExpressionUUID->"36ed58aa-92ce-4045-85d9-\
c9d968d67e86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"susy1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", 
      RowBox[{"qq", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"g", " ", "a"}]}], ")"}]}]}], ",", 
     RowBox[{"pp", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.901965817261856*^9, 3.9019658181947827`*^9}, {
  3.9019659751036987`*^9, 3.901965996455149*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e9af43d7-c593-4823-9738-408dc32d32fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numtry", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"a", "\[Rule]", "0.2"}], ",", 
     RowBox[{"qq", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numtrycheck", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"-", "0.2"}]}], ",", 
     RowBox[{"qq", "\[Rule]", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9019658281912265`*^9, 3.901965829135737*^9}, {
  3.901966225219641*^9, 3.90196622677271*^9}, {3.9028185224428725`*^9, 
  3.9028185291515865`*^9}, {3.9028879110783625`*^9, 3.902887917541992*^9}, {
  3.9028880335870733`*^9, 3.902888035789057*^9}, {3.9028899995007477`*^9, 
  3.902890000836568*^9}, {3.905854364121691*^9, 3.905854394228094*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"8ada875e-6f95-4af1-a3e6-2f5763e5ab37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rrsol", "/.", "susy1"}], "/.", "numtry"}]], "Input",
 CellChangeTimes->{{3.905854137508675*^9, 3.905854154012195*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"8af1e6b1-0140-47e7-9fb5-672ca3862ef8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6529621398265649`"}], "-", 
      RowBox[{"1.3657411808482591`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6529621398265647`"}], "+", 
      RowBox[{"1.3657411808482591`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{"0.6529621398265647`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.16574118084825912`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{"0.6529621398265649`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.16574118084825912`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.905854141194787*^9, 3.9058541544976377`*^9}, {
  3.9058543675281315`*^9, 3.9058543968343143`*^9}},
 CellLabel->
  "Out[177]=",ExpressionUUID->"96eb1534-977b-4863-a159-e338e6e94239"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Il34", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ir34", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]l34", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]r34", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]l34", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]r34", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8992804222248845`*^9, 3.899280439489232*^9}, {
  3.8992804918371673`*^9, 3.899280497883261*^9}, {3.901965967173778*^9, 
  3.901966007502921*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"a5926443-15ad-4078-82e6-b6bf552fcc6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.578106357594569`"}], "+", 
  RowBox[{"8.881784197001252`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, {3.9019662105733676`*^9, 3.901966229156928*^9}, 
   3.9028169072239037`*^9, 3.9028900036855288`*^9, 3.905854115848079*^9, 
   3.905854372280549*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"17edf77d-cb89-417c-9c88-3d04ac56e2d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7763568394002505`*^-15"}], "-", 
  RowBox[{"11.065598781154655`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, {3.9019662105733676`*^9, 3.901966229156928*^9}, 
   3.9028169072239037`*^9, 3.9028900036855288`*^9, 3.905854115848079*^9, 
   3.9058543723024907`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"838f955f-2ab4-4f8d-9afd-19d6f45c8a3c"],

Cell[BoxData[
 RowBox[{"0.8649026594887759`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, {3.9019662105733676`*^9, 3.901966229156928*^9}, 
   3.9028169072239037`*^9, 3.9028900036855288`*^9, 3.905854115848079*^9, 
   3.905854372304485*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"1c0ad525-4971-42e5-ac84-cbde8e8ff7fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.164135620181696`*^-15"}], "-", 
  RowBox[{"7.053726932414254`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, {3.9019662105733676`*^9, 3.901966229156928*^9}, 
   3.9028169072239037`*^9, 3.9028900036855288`*^9, 3.905854115848079*^9, 
   3.9058543723064795`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"c688f5d0-4554-402c-9a0e-691539bbb4cb"],

Cell[BoxData[
 RowBox[{"0.7539696859082783`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, {3.9019662105733676`*^9, 3.901966229156928*^9}, 
   3.9028169072239037`*^9, 3.9028900036855288`*^9, 3.905854115848079*^9, 
   3.9058543723084736`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"583663fa-fde9-492e-b36b-f4e5ad38669a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5543122344752192`*^-15"}], "-", 
  RowBox[{"4.02334493150392`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, {3.9019662105733676`*^9, 3.901966229156928*^9}, 
   3.9028169072239037`*^9, 3.9028900036855288`*^9, 3.905854115848079*^9, 
   3.9058543723104687`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"aec3b317-9ad1-4b5c-b382-6e628a55f898"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I1", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I3", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I4", "/.", "susy1"}], "/.", "numtry"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.90288761900835*^9, 3.9028876260731215`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"d1f8ec2c-fdfa-468e-89af-46df70805635"],

Cell[BoxData[
 RowBox[{"12.719699011184339`", "\[VeryThinSpace]", "-", 
  RowBox[{"11.065598781154705`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.902887627473733*^9, 3.902890007667946*^9, 
  3.9058541341509695`*^9, 3.905854378591374*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"d2cb08d8-499a-4c74-a8c5-096b8111190d"],

Cell[BoxData[
 RowBox[{"12.719699011184346`", "\[VeryThinSpace]", "+", 
  RowBox[{"11.065598781154705`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.902887627473733*^9, 3.902890007667946*^9, 
  3.9058541341509695`*^9, 3.9058543785933685`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"45f7e3a5-fe31-449d-9c01-e0277a4aaccd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.57810635759457`"}], "-", 
  RowBox[{"11.065598781154653`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.902887627473733*^9, 3.902890007667946*^9, 
  3.9058541341509695`*^9, 3.9058543785983562`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"e1cc2f2c-de67-409f-a6d1-5eaefd3e23be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.578106357594567`"}], "+", 
  RowBox[{"11.065598781154655`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.902887627473733*^9, 3.902890007667946*^9, 
  3.9058541341509695`*^9, 3.905854378622515*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"80f4d5f6-1280-4f73-a4a5-ae44745e8b16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I1", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I3", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I4", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.902829070060732*^9, 3.9028291055326476`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"a35838b3-6e6a-4ba8-a141-535814a3a441"],

Cell[BoxData[
 RowBox[{"3.0488464868130736`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.5131370933357644`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028290782475843`*^9, 3.9028291062211018`*^9}, 
   3.90288792249785*^9, 3.902890009046013*^9, 3.9058541322873583`*^9, 
   3.9058543824977036`*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"8ab71124-53c5-48c2-8362-4edfd0fb0d3e"],

Cell[BoxData[
 RowBox[{"3.0488464868130754`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5131370933357609`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028290782475843`*^9, 3.9028291062211018`*^9}, 
   3.90288792249785*^9, 3.902890009046013*^9, 3.9058541322873583`*^9, 
   3.9058543825006967`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"1af80036-414e-49ab-80d9-5ed155a4ad7b"],

Cell[BoxData[
 RowBox[{"0.0927461667767202`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5131370933357546`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028290782475843`*^9, 3.9028291062211018`*^9}, 
   3.90288792249785*^9, 3.902890009046013*^9, 3.9058541322873583`*^9, 
   3.905854382526642*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"f522f9fb-38f0-4613-b0ac-8027a273128c"],

Cell[BoxData[
 RowBox[{"0.0927461667767202`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.5131370933357546`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028290782475843`*^9, 3.9028291062211018`*^9}, 
   3.90288792249785*^9, 3.902890009046013*^9, 3.9058541322873583`*^9, 
   3.905854382528618*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"8f6e44be-d882-40c6-9763-0571f8979981"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Iwest", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Inorth", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ieast", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Isouth", "/.", "susy1"}], "/.", "numtry"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.898682743719041*^9, 3.8986827510415893`*^9}, {
  3.8992853377781725`*^9, 3.8992853426415176`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"bfbaa4b6-476e-4aa3-85bf-d658709b84e1"],

Cell[BoxData[
 RowBox[{"11.148902684389455`", "\[VeryThinSpace]", "-", 
  RowBox[{"4.440892098500626`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.898682807639183*^9, 3.8986834048729067`*^9, {3.899285331895114*^9, 
   3.899285343137626*^9}, 3.899285795974659*^9, 3.899285877647316*^9, 
   3.8992863003842134`*^9, 3.8992863631995955`*^9, 3.8992864126074395`*^9, 
   3.899286466173597*^9, 3.8992872248284616`*^9, 3.8992872761887636`*^9, 
   3.9019662306652746`*^9, 3.9028169099323134`*^9, 3.9028900106051283`*^9, 
   3.905854125454482*^9, 3.905854384739272*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"1aadf338-9f4e-4917-a108-ab146dcfc619"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.881784197001252`*^-16"}], "-", 
  RowBox[{"2.4868995751603507`*^-14", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.898682807639183*^9, 3.8986834048729067`*^9, {3.899285331895114*^9, 
   3.899285343137626*^9}, 3.899285795974659*^9, 3.899285877647316*^9, 
   3.8992863003842134`*^9, 3.8992863631995955`*^9, 3.8992864126074395`*^9, 
   3.899286466173597*^9, 3.8992872248284616`*^9, 3.8992872761887636`*^9, 
   3.9019662306652746`*^9, 3.9028169099323134`*^9, 3.9028900106051283`*^9, 
   3.905854125454482*^9, 3.905854384767197*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"8e169d9d-5189-4994-bde6-2c6e3f9ea610"],

Cell[BoxData[
 RowBox[{"1.5707963267948868`", "\[VeryThinSpace]", "+", 
  RowBox[{"4.440892098500626`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.898682807639183*^9, 3.8986834048729067`*^9, {3.899285331895114*^9, 
   3.899285343137626*^9}, 3.899285795974659*^9, 3.899285877647316*^9, 
   3.8992863003842134`*^9, 3.8992863631995955`*^9, 3.8992864126074395`*^9, 
   3.899286466173597*^9, 3.8992872248284616`*^9, 3.8992872761887636`*^9, 
   3.9019662306652746`*^9, 3.9028169099323134`*^9, 3.9028900106051283`*^9, 
   3.905854125454482*^9, 3.9058543847951226`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"59fff11f-2df7-4c4b-82e3-4d7c4f737a55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.6645352591003757`*^-15"}], "-", 
  RowBox[{"11.06559878115468`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.898682807639183*^9, 3.8986834048729067`*^9, {3.899285331895114*^9, 
   3.899285343137626*^9}, 3.899285795974659*^9, 3.899285877647316*^9, 
   3.8992863003842134`*^9, 3.8992863631995955`*^9, 3.8992864126074395`*^9, 
   3.899286466173597*^9, 3.8992872248284616`*^9, 3.8992872761887636`*^9, 
   3.9019662306652746`*^9, 3.9028169099323134`*^9, 3.9028900106051283`*^9, 
   3.905854125454482*^9, 3.905854384825065*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"5e8998f7-a209-46ef-a537-1c9543b74a52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Iwest", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Inorth", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ieast", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Isouth", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.902818596341812*^9, 3.9028186065659075`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"92d0aa23-b6b2-4ead-a6ce-ab856dba114f"],

Cell[BoxData[
 RowBox[{"1.478050160018177`", "\[VeryThinSpace]", "-", 
  RowBox[{"8.881784197001252`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186070385838`*^9, 3.902890012083329*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"6cfc2b22-3bf0-4b8b-9933-8a05b6b04909"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.440892098500626`*^-16"}], "-", 
  RowBox[{"0.5131370933357586`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186070385838`*^9, 3.9028900121112556`*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"562a345a-9bb9-4c44-b03b-983b14a1dc15"],

Cell[BoxData[
 RowBox[{"1.5707963267948974`", "\[VeryThinSpace]", "-", 
  RowBox[{"8.881784197001252`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186070385838`*^9, 3.9028900121401863`*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"bde417ba-8220-4b5b-816f-e7b47f5f1565"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.440892098500626`*^-16"}], "-", 
  RowBox[{"3.9968028886505635`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186070385838`*^9, 3.902890012170098*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"5bbe621e-f11b-48b0-843e-c5ae14c1a2a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]west"}], "+", "\[Omega]west", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}]}], "/.", "susy1"}], "/.",
    "numtry"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]north"}], "+", "\[Omega]north", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}]}], "/.", "susy1"}], "/.",
    "numtry"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]east"}], "+", "\[Omega]east", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}]}], "/.", "susy1"}], "/.",
    "numtry"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]south"}], "+", "\[Omega]south", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}]}], "/.", "susy1"}], "/.",
    "numtry"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.899285352590246*^9, 3.8992853574585347`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"d0e6e37d-0b63-44ca-a6f7-dfc045e322aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "7.494005416219807`*^-16"}], "-", 
  RowBox[{"4.996003610813204`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8992852683126907`*^9, {3.8992853503759594`*^9, 3.899285357991562*^9}, 
   3.8992857997122903`*^9, 3.899286470172305*^9, 3.901966233463647*^9, 
   3.902816911889181*^9, 3.9028900194970055`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"2d995b10-b315-43e6-8586-499249034f67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.400857290751901`*^-15"}], "+", 
  RowBox[{"6.28318530717959`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8992852683126907`*^9, {3.8992853503759594`*^9, 3.899285357991562*^9}, 
   3.8992857997122903`*^9, 3.899286470172305*^9, 3.901966233463647*^9, 
   3.902816911889181*^9, 3.9028900195219154`*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"e5baa5f6-c4f0-4dba-96b4-ecf8b45008ed"],

Cell[BoxData[
 RowBox[{"4.926614671774132`*^-16", "-", 
  RowBox[{"1.1657341758564144`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8992852683126907`*^9, {3.8992853503759594`*^9, 3.899285357991562*^9}, 
   3.8992857997122903`*^9, 3.899286470172305*^9, 3.901966233463647*^9, 
   3.902816911889181*^9, 3.9028900195478473`*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"7a394cbb-8aad-46ce-873b-718ee4344651"],

Cell[BoxData[
 RowBox[{"1.3461454173580023`*^-15", "-", 
  RowBox[{"2.220446049250313`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.8992852683126907`*^9, {3.8992853503759594`*^9, 3.899285357991562*^9}, 
   3.8992857997122903`*^9, 3.899286470172305*^9, 3.901966233463647*^9, 
   3.902816911889181*^9, 3.9028900195757723`*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"6f08af76-a2dd-4bac-8a99-324572319b3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]west"}], "+", "\[Omega]west", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}]}], "/.", "susy1"}], "/.",
    "numtrycheck"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]north"}], "+", "\[Omega]north", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}]}], "/.", "susy1"}], "/.",
    "numtrycheck"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]east"}], "+", "\[Omega]east", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}]}], "/.", "susy1"}], "/.",
    "numtrycheck"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]south"}], "+", "\[Omega]south", "-", 
     RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}]}], "/.", "susy1"}], "/.",
    "numtrycheck"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.902818741919181*^9, 3.902818748923061*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"87df86da-2a7b-4b90-8c3e-f81b49ee7c42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.27675647831893`*^-15"}], "-", 
  RowBox[{"8.604228440844963`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028187494415793`*^9, 3.9028900212138577`*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"db95a023-7762-4594-a3f7-245f46a6b7c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.169475958410885`*^-16"}], "+", 
  RowBox[{"1.4432899320127035`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028187494415793`*^9, 3.9028900212387905`*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"948e48eb-83a3-4cd6-8d84-ee3260b37834"],

Cell[BoxData[
 RowBox[{"2.0122792321330962`*^-16", "-", 
  RowBox[{"8.604228440844963`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028187494415793`*^9, 3.902890021264721*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"639d28eb-b7a9-49e9-898a-ace6f87fe0a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.169475958410885`*^-16"}], "+", 
  RowBox[{"6.283185307179583`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028187494415793`*^9, 3.9028900212958403`*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"5ad363ca-dfd9-4038-8ef1-86800d549597"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]1"}], "+", 
     RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]1", " ", "\[CapitalPhi]1"}]}], "/.", 
    "susy1"}], "/.", "numtry"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]2"}], "+", 
     RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]2", " ", "\[CapitalPhi]2"}]}], "/.", 
    "susy1"}], "/.", "numtry"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]3"}], "+", 
     RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]3", " ", "\[CapitalPhi]3"}]}], "/.", 
    "susy1"}], "/.", "numtry"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]4"}], "+", 
     RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]4", " ", "\[CapitalPhi]4"}]}], "/.", 
    "susy1"}], "/.", "numtry"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9028169227136936`*^9, 3.9028169859912786`*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"373815b1-ac90-46b0-a523-42e071147fc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.2073675392798577`*^-15"}], "+", 
  RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.90281698628622*^9, 3.9028900279180403`*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"8872f274-8655-498f-af0f-1a8f9f68ac26"],

Cell[BoxData[
 RowBox[{"9.020562075079397`*^-16", "-", 
  RowBox[{"6.283185307179589`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.90281698628622*^9, 3.9028900279220295`*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"b6bb784f-8abd-405c-8546-26c0f5bac6b8"],

Cell[BoxData[
 RowBox[{"5.10702591327572`*^-15", "-", 
  RowBox[{"6.283185307179593`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.90281698628622*^9, 3.902890027924024*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"f807b963-6855-45de-be54-94d72c2678f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.3869795029440866`*^-15"}], "+", 
  RowBox[{"6.283185307179592`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.90281698628622*^9, 3.902890027950952*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"e70c9e18-829e-453a-88d3-0be98ed9cdd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]1"}], "+", 
     RowBox[{"\[Beta]1", " ", "\[CapitalOmega]1"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]1", " ", "\[CapitalPhi]1"}]}], "/.", 
    "susy1"}], "/.", "numtrycheck"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]2"}], "+", 
     RowBox[{"\[Beta]2", " ", "\[CapitalOmega]2"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]2", " ", "\[CapitalPhi]2"}]}], "/.", 
    "susy1"}], "/.", "numtrycheck"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]3"}], "+", 
     RowBox[{"\[Beta]3", " ", "\[CapitalOmega]3"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]3", " ", "\[CapitalPhi]3"}]}], "/.", 
    "susy1"}], "/.", "numtrycheck"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", " ", "\[Beta]4"}], "+", 
     RowBox[{"\[Beta]4", " ", "\[CapitalOmega]4"}], "-", 
     RowBox[{"2", " ", "g", " ", "\[Beta]4", " ", "\[CapitalPhi]4"}]}], "/.", 
    "susy1"}], "/.", "numtrycheck"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.902818635971011*^9, 3.902818647859894*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"0f3db3e7-8c63-4978-8e4b-60be09b08555"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.123301534595612`*^-15"}], "+", 
  RowBox[{"6.283185307179583`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186482775497`*^9, 3.9028900296580257`*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"97bb01a1-9b59-405a-9463-1deac13c6661"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.551115123125783`*^-17"}], "-", 
  RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186482775497`*^9, 3.9028900296610184`*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"4ef89398-3613-4632-9f1b-a05f1dd95a6c"],

Cell[BoxData[
 RowBox[{"1.7069679003611782`*^-15", "+", 
  RowBox[{"6.283185307179581`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186482775497`*^9, 3.9028900296640096`*^9},
 CellLabel->
  "Out[411]=",ExpressionUUID->"530105d4-7f1f-4fce-86b8-de06a299c5f3"],

Cell[BoxData[
 RowBox[{"1.7069679003611782`*^-15", "-", 
  RowBox[{"6.283185307179581`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028186482775497`*^9, 3.902890029666005*^9},
 CellLabel->
  "Out[412]=",ExpressionUUID->"3d89b657-7b90-4894-9f51-b903093e68f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]west", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]north", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]east", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]south", "/.", "susy1"}], "/.", "numtrycheck"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.899285449033882*^9, 3.899285453208615*^9}, {
  3.902888147440043*^9, 3.9028881518927565`*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"0f4711db-8c3d-42bb-aacc-8912c8015465"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.02635555590508`"}], "-", 
  RowBox[{"4.440892098500626`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899285453529755*^9, 3.8992858048190055`*^9, 3.8992864765617957`*^9, 
   3.899287279563363*^9, 3.9019662382926445`*^9, {3.902888138124632*^9, 
   3.902888152599828*^9}, 3.902890064249257*^9},
 CellLabel->
  "Out[413]=",ExpressionUUID->"5dbaeee9-4f01-4a44-b244-7f0c21ec7b82"],

Cell[BoxData[
 RowBox[{"1.1102230246251565`*^-16", "+", 
  RowBox[{"2.1314398225942877`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899285453529755*^9, 3.8992858048190055`*^9, 3.8992864765617957`*^9, 
   3.899287279563363*^9, 3.9019662382926445`*^9, {3.902888138124632*^9, 
   3.902888152599828*^9}, 3.902890064253248*^9},
 CellLabel->
  "Out[414]=",ExpressionUUID->"ac430781-4d54-43db-8948-0527dfb4629c"],

Cell[BoxData[
 RowBox[{"2.220446049250313`*^-16", "-", 
  RowBox[{"4.440892098500626`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899285453529755*^9, 3.8992858048190055`*^9, 3.8992864765617957`*^9, 
   3.899287279563363*^9, 3.9019662382926445`*^9, {3.902888138124632*^9, 
   3.902888152599828*^9}, 3.9028900642612257`*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"41daae54-f05f-43f3-acd4-81ba6a8efe6f"],

Cell[BoxData[
 RowBox[{"1.1102230246251565`*^-16", "+", 
  RowBox[{"0.35649278338607615`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.899285453529755*^9, 3.8992858048190055`*^9, 3.8992864765617957`*^9, 
   3.899287279563363*^9, 3.9019662382926445`*^9, {3.902888138124632*^9, 
   3.902888152599828*^9}, 3.902890064289077*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"f553950e-dee7-4ef6-91bc-ef735b5a25d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]west", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]north", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]east", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]south", "/.", "susy1"}], "/.", "numtry"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.899285411844283*^9, 3.8992854170914373`*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"01606c9a-0c0d-481f-af96-032deef9944d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.9062394341901934`"}], "-", 
  RowBox[{"4.996003610813204`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8992854174276476`*^9, 3.8992858893105645`*^9, 
  3.8992863246194916`*^9, 3.899286477948293*^9, 3.899287231592197*^9, 
  3.8992872826665173`*^9, 3.90196624066852*^9, 3.9028900654857388`*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"d1d97ed4-592f-42c2-ba8a-ac57a1daa52a"],

Cell[BoxData[
 RowBox[{"2.3869795029440866`*^-15", "-", 
  RowBox[{"4.412349232569937`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8992854174276476`*^9, 3.8992858893105645`*^9, 
  3.8992863246194916`*^9, 3.899286477948293*^9, 3.899287231592197*^9, 
  3.8992872826665173`*^9, 3.90196624066852*^9, 3.9028900654927216`*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"1a3817ca-d0d9-47d0-b107-1ac4350539c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.881784197001252`*^-16"}], "+", 
  RowBox[{"8.326672684688674`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8992854174276476`*^9, 3.8992858893105645`*^9, 
  3.8992863246194916`*^9, 3.899286477948293*^9, 3.899287231592197*^9, 
  3.8992872826665173`*^9, 3.90196624066852*^9, 3.90289006551865*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"ac9916c0-926f-467f-82d9-08c5313c68d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.8318679906315083`*^-15"}], "+", 
  RowBox[{"2.6845487102061365`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8992854174276476`*^9, 3.8992858893105645`*^9, 
  3.8992863246194916`*^9, 3.899286477948293*^9, 3.899287231592197*^9, 
  3.8992872826665173`*^9, 3.90196624066852*^9, 3.9028900655216427`*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"4e1d88f5-b495-4aec-b0ed-76001026ae41"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"The", " ", "BPS", " ", "limit", " ", "2"}], "-", " ", 
    RowBox[{"static", " ", "Riemann", " ", "surface"}], "-", " ", 
    "numerics"}], ">"}], "Text"]], "Input",
 CellChangeTimes->{{3.901965799444171*^9, 
  3.901965808928419*^9}},ExpressionUUID->"88cf79d7-e8ef-4b53-8c90-\
75142c9dc7d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"susy2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", "0"}], ",", 
     RowBox[{"a", "\[Rule]", "0"}], ",", 
     RowBox[{"pp", "\[Rule]", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "g"}], ")"}]}]}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[161]:=",ExpressionUUID->"c740cb10-ec11-49dc-8143-aed150df21ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numtry2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"qq", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numtry2check", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"qq", "\[Rule]", 
      RowBox[{"-", "3"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9028285118233786`*^9, 3.9028285208653283`*^9}, {
  3.9028285578867216`*^9, 3.9028285738082037`*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"585284f5-ecf2-4344-8904-430298245905"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Il34", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ir34", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]l34", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]r34", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]l34", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]r34", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8992804222248845`*^9, 3.899280439489232*^9}, {
  3.8992804918371673`*^9, 3.899280497883261*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"aafc5cb6-b9be-4f0d-9afd-fe9075b4b6f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.570796326794892`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296614437`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"f31296a8-e322-41c7-902f-b7c031903108"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.902817229682385*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"3aa49054-fdaf-4de2-b2db-5adaffd5ff54"],

Cell[BoxData[
 RowBox[{"1.1804525431508055`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296843796`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"9079fbab-6357-4aef-ab6f-f42f96432c8f"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.3934775069039618`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296873713`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"6675cfac-ba91-4c7a-9c4e-689d2f1e4769"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.881784197001252`*^-16"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172297138233`*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"1085b6c1-ba21-47cf-8657-de6bcb7e56e7"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.1415926535897927`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172297158237`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"098831a5-fd16-4c03-9ebf-fc3f669e650c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I1", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I3", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I4", "/.", "susy2"}], "/.", "numtry2"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9028297871224833`*^9, 3.9028297945207233`*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"cf72c902-c009-4ee7-b234-05ee80bce6bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.570796326794892`"}], "-", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028297961604767`*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"0f141a50-2860-4976-9fd7-91977d920e98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.570796326794892`"}], "+", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028297961654634`*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"97f429da-8f97-4353-aa3d-61656a9c44de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.570796326794892`"}], "+", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028297961908484`*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"c4cc808a-fb9c-4227-980d-d8734ec9312f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.570796326794892`"}], "-", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028297961954637`*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"ce1dae5b-8e30-4093-b022-377b6da2d183"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Iwest", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Inorth", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ieast", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Isouth", "/.", "susy2"}], "/.", "numtry2"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8976228672307863`*^9, 3.897622869575638*^9}, {
  3.897623024059469*^9, 3.897623050700039*^9}, {3.8976230923567467`*^9, 
  3.8976230925521593`*^9}, {3.8976231303832183`*^9, 3.8976231305809107`*^9}, {
  3.897625854948262*^9, 3.8976258594840484`*^9}, {3.897977672326927*^9, 
  3.8979777159302564`*^9}, {3.8979780611753273`*^9, 3.8979780965135307`*^9}, {
  3.897978128199891*^9, 3.8979781361195836`*^9}, {3.8986827328257294`*^9, 
  3.8986827446688566`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"41dbd31c-05e9-4b29-bab2-4a1b697f7474"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.902817231221337*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"36919957-e910-4919-929f-888441e9a497"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.902817231247267*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"d1359e78-aaed-4c01-9b85-4bed56a965cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.570796326794892`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.9028172312741957`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"7bc5aac7-9f42-4b3e-8402-b4f5088e4c70"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.902817231300125*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"2fe6b966-04f9-41cb-af5d-b5670081f6b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}], "/.", "susy2"}], "/.", 
   "numtry2"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}], "/.", "susy2"}], "/.", 
   "numtry2"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}], "/.", "susy2"}], "/.", 
   "numtry2"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}], "/.", "susy2"}], "/.", 
   "numtry2"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8986845127412586`*^9, 3.8986845762936106`*^9}, 
   3.9028172439691486`*^9},
 CellLabel->
  "In[302]:=",ExpressionUUID->"f1a4ce38-a212-4c36-b248-b245fe3cffcf"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.902828564770708*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"48ef476d-28a0-4966-b6d0-f9ca88e64eff"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.283185307179585`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.902828564795642*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"e44de8eb-28cd-426f-bb91-b88c6a512602"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.9028285647976365`*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"cbcbbfa8-0504-4adb-b727-4d9d6fa51a77"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.9028285648234606`*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"30271d9c-0695-4a67-a363-c39720e84466"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}], "/.", "susy2"}], "/.", 
   "numtry2check"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}], "/.", "susy2"}], "/.", 
   "numtry2check"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}], "/.", "susy2"}], "/.", 
   "numtry2check"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}], "/.", "susy2"}], "/.", 
   "numtry2check"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9028285372673717`*^9, 3.902828544696659*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"22d25295-ab11-4a33-99b8-1acff23ce180"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.9028285625134525`*^9}},
 CellLabel->
  "Out[298]=",ExpressionUUID->"41aa9019-cfb6-446f-886d-9065481b0c2c"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.283185307179585`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.9028285625314045`*^9}},
 CellLabel->
  "Out[299]=",ExpressionUUID->"36f61e6a-bf7d-441d-a418-80a1fb1f636c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.902828562534424*^9}},
 CellLabel->
  "Out[300]=",ExpressionUUID->"c449d52f-52b1-4a1e-ab93-d1116b62c66c"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.9028285625596924`*^9}},
 CellLabel->
  "Out[301]=",ExpressionUUID->"7fbc5fa3-f039-4b7b-8dc5-809659ad8f11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[Beta]1", " ", "\[CapitalPhi]1"}], "/.", 
    "susy2"}], "/.", "numtry2"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[Beta]2", " ", "\[CapitalPhi]2"}], "/.", 
    "susy2"}], "/.", "numtry2"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[Beta]3", " ", "\[CapitalPhi]3"}], "/.", 
    "susy2"}], "/.", "numtry2"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[Beta]4", " ", "\[CapitalPhi]4"}], "/.", 
    "susy2"}], "/.", "numtry2"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9028172776111984`*^9, 3.9028173047912226`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"5972cb8f-2554-41a6-80e9-3ad67fca97ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7763568394002505`*^-15"}], "-", 
  RowBox[{"6.283185307179585`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.902817305045738*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"3123f06f-4337-4883-8afd-f726d3d181f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
  RowBox[{"6.283185307179585`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028173050497265`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"92704c53-5866-456d-a093-94e3ef249092"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7763568394002505`*^-15"}], "+", 
  RowBox[{"6.283185307179585`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.902817305051721*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"e60ab2d4-2afc-4ff2-ae5c-113b5e200844"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7763568394002505`*^-15"}], "-", 
  RowBox[{"6.283185307179585`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9028173050547132`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"e2118bb7-7667-4986-9124-b6a3c3379ce0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", " ", "\[Beta]west"}], "/.", "susy2"}], "/.", "numtry2"}], "//",
   "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", " ", "\[Beta]north"}], "/.", "susy2"}], "/.", "numtry2"}], "//",
   "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", " ", "\[Beta]east"}], "/.", "susy2"}], "/.", "numtry2"}], "//",
   "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", " ", "\[Beta]south"}], "/.", "susy2"}], "/.", "numtry2"}], "//",
   "N"}]}], "Input",
 CellChangeTimes->{{3.8986807182190886`*^9, 3.8986807270454826`*^9}, 
   3.8986820422353306`*^9, {3.898684763730092*^9, 3.898684797559079*^9}},
 CellLabel->
  "In[1628]:=",ExpressionUUID->"a127179b-91a7-4389-a517-5c118e3c4ff0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.1804525431508055`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8986807279447126`*^9, 3.8986808255366893`*^9, 
  3.8986848019008884`*^9, 3.901966263468424*^9},
 CellLabel->
  "Out[1628]=",ExpressionUUID->"c4e3e4fb-a8ca-4b43-9a3e-a459f1c03d50"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8986807279447126`*^9, 3.8986808255366893`*^9, 
  3.8986848019008884`*^9, 3.9019662634873714`*^9},
 CellLabel->
  "Out[1629]=",ExpressionUUID->"7134952a-f9f9-451d-8004-d0a91235241d"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8986807279447126`*^9, 3.8986808255366893`*^9, 
  3.8986848019008884`*^9, 3.9019662635053244`*^9},
 CellLabel->
  "Out[1630]=",ExpressionUUID->"dd99607b-12ac-4fc3-b337-5f2987a01066"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.3934775069039618`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8986807279447126`*^9, 3.8986808255366893`*^9, 
  3.8986848019008884`*^9, 3.9019662635083165`*^9},
 CellLabel->
  "Out[1631]=",ExpressionUUID->"b94c2d99-348a-4486-86bf-3d935018c44c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"<", 
   RowBox[{
    RowBox[{"The", " ", "BPS", " ", "limit", " ", "3"}], "-", " ", 
    RowBox[{"static", " ", "torus"}], "-", " ", "numerics"}], ">"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.901965799444171*^9, 3.901965808928419*^9}, {
  3.9092998209587955`*^9, 
  3.909299827068241*^9}},ExpressionUUID->"fab8b421-d3dc-4f4e-bef3-\
b78f91075e96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"susy3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "\[Rule]", "0"}], ",", 
     RowBox[{"a", "\[Rule]", "0"}], ",", 
     RowBox[{"pp", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9092998332692986`*^9, 3.909299862123603*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"3300bd30-919c-4fe8-b8eb-9b4ef5baabb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numtry3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "10"}], ",", 
     RowBox[{"qq", "\[Rule]", "8"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numtry3check", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1"}], ",", 
     RowBox[{"qq", "\[Rule]", 
      RowBox[{"-", "3"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9028285118233786`*^9, 3.9028285208653283`*^9}, {
  3.9028285578867216`*^9, 3.9028285738082037`*^9}, {3.9092998680239334`*^9, 
  3.909299869899164*^9}, {3.909459797429714*^9, 3.9094598111940684`*^9}},
 CellLabel->
  "In[575]:=",ExpressionUUID->"769af70f-388a-4c03-b369-0939a842ba62"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Il34", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ir34", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]l34", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]r34", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]l34", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]r34", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8992804222248845`*^9, 3.899280439489232*^9}, {
  3.8992804918371673`*^9, 3.899280497883261*^9}, {3.9092998734967966`*^9, 
  3.909299893903079*^9}},
 CellLabel->
  "In[581]:=",ExpressionUUID->"e2376180-c4db-42ec-b7c2-a1bd302656f3"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296614437`*^9, 
   3.9092998575920296`*^9, 3.9092998942746944`*^9, 3.9094597336282167`*^9, {
   3.90945980128792*^9, 3.909459816445524*^9}},
 CellLabel->
  "Out[581]=",ExpressionUUID->"b287526f-ebd3-4ff8-81f9-99b0f8744073"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296614437`*^9, 
   3.9092998575920296`*^9, 3.9092998942746944`*^9, 3.9094597336282167`*^9, {
   3.90945980128792*^9, 3.9094598164674664`*^9}},
 CellLabel->
  "Out[582]=",ExpressionUUID->"862b7598-c3c9-4c1d-bcae-e2a6f10a0b6d"],

Cell[BoxData[
 RowBox[{"0.024836470664490243`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296614437`*^9, 
   3.9092998575920296`*^9, 3.9092998942746944`*^9, 3.9094597336282167`*^9, {
   3.90945980128792*^9, 3.909459816470458*^9}},
 CellLabel->
  "Out[583]=",ExpressionUUID->"ea4d7043-b686-413a-879f-b26331221c03"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.024836470664490243`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296614437`*^9, 
   3.9092998575920296`*^9, 3.9092998942746944`*^9, 3.9094597336282167`*^9, {
   3.90945980128792*^9, 3.9094598164724526`*^9}},
 CellLabel->
  "Out[584]=",ExpressionUUID->"82603b7a-599d-4fb0-8fb6-d0e116beb334"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296614437`*^9, 
   3.9092998575920296`*^9, 3.9092998942746944`*^9, 3.9094597336282167`*^9, {
   3.90945980128792*^9, 3.909459816475445*^9}},
 CellLabel->
  "Out[585]=",ExpressionUUID->"2fd19cab-cada-4e0f-84e3-3a276721af29"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.3141592653589792`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.899280414767104*^9, 3.8992804397466736`*^9}, 
   3.8992804982784605`*^9, 3.901966257914981*^9, 3.9028172296614437`*^9, 
   3.9092998575920296`*^9, 3.9092998942746944`*^9, 3.9094597336282167`*^9, {
   3.90945980128792*^9, 3.9094598164993796`*^9}},
 CellLabel->
  "Out[586]=",ExpressionUUID->"2e6ca914-792e-4f05-9773-e7d7cfe81a92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I1", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I3", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I4", "/.", "susy3"}], "/.", "numtry3"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.90945976150344*^9, 3.9094597711665325`*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"dd496c4b-fe2f-4010-8758-9fca625321fc"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9094597715330286`*^9, {3.9094598057985277`*^9, 3.909459813450122*^9}},
 CellLabel->
  "Out[577]=",ExpressionUUID->"449c869d-1603-4f41-96b8-d75a17d87fc7"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9094597715330286`*^9, {3.9094598057985277`*^9, 3.9094598134531155`*^9}},
 CellLabel->
  "Out[578]=",ExpressionUUID->"aed17e60-923e-4683-a731-4a80ca19bc45"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9094597715330286`*^9, {3.9094598057985277`*^9, 3.9094598134780474`*^9}},
 CellLabel->
  "Out[579]=",ExpressionUUID->"fc63116a-9257-40d8-b485-c5fd9cb6cd24"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9094597715330286`*^9, {3.9094598057985277`*^9, 3.90945981348104*^9}},
 CellLabel->
  "Out[580]=",ExpressionUUID->"afa14c47-9687-40ce-8c45-2b316f0ddb1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I1", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I3", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I4", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9028297871224833`*^9, 3.9028297945207233`*^9}, {
  3.909299932462489*^9, 3.9092999441797657`*^9}, {3.9093004550306644`*^9, 
  3.9093005049005957`*^9}, {3.9093005398802233`*^9, 3.9093006256730223`*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"a411880e-eb9a-4ee2-8b0a-2a63e79692c3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", "qq"}], 
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", "g"}]]}]], "Output",
 CellChangeTimes->{
  3.9028297961604767`*^9, 3.9092999445642357`*^9, {3.9093004556067233`*^9, 
   3.9093005052319517`*^9}, {3.9093005566012154`*^9, 3.909300626201311*^9}},
 CellLabel->
  "Out[293]=",ExpressionUUID->"88abb1e3-f8f4-4dbd-9a0b-8469e26962d2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", "qq"}], 
  RowBox[{"2", " ", 
   SqrtBox["3"], " ", "g"}]]], "Output",
 CellChangeTimes->{
  3.9028297961604767`*^9, 3.9092999445642357`*^9, {3.9093004556067233`*^9, 
   3.9093005052319517`*^9}, {3.9093005566012154`*^9, 3.9093006262222404`*^9}},
 CellLabel->
  "Out[297]=",ExpressionUUID->"a4391dbe-e976-4019-8bdd-ae8d33688072"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", "qq"}], 
  RowBox[{"2", " ", 
   SqrtBox["3"], " ", "g"}]]], "Output",
 CellChangeTimes->{
  3.9028297961604767`*^9, 3.9092999445642357`*^9, {3.9093004556067233`*^9, 
   3.9093005052319517`*^9}, {3.9093005566012154`*^9, 3.9093006262242346`*^9}},
 CellLabel->
  "Out[301]=",ExpressionUUID->"d4f97ba5-5d3c-49df-b1e5-17d62a1bfd22"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", "qq"}], 
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", "g"}]]}]], "Output",
 CellChangeTimes->{
  3.9028297961604767`*^9, 3.9092999445642357`*^9, {3.9093004556067233`*^9, 
   3.9093005052319517`*^9}, {3.9093005566012154`*^9, 3.909300626230219*^9}},
 CellLabel->
  "Out[305]=",ExpressionUUID->"ea52a314-6dc7-4791-a4dd-1e744704da8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Iwest", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Inorth", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ieast", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Isouth", "/.", "susy3"}], "/.", "numtry3"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8976228672307863`*^9, 3.897622869575638*^9}, {
  3.897623024059469*^9, 3.897623050700039*^9}, {3.8976230923567467`*^9, 
  3.8976230925521593`*^9}, {3.8976231303832183`*^9, 3.8976231305809107`*^9}, {
  3.897625854948262*^9, 3.8976258594840484`*^9}, {3.897977672326927*^9, 
  3.8979777159302564`*^9}, {3.8979780611753273`*^9, 3.8979780965135307`*^9}, {
  3.897978128199891*^9, 3.8979781361195836`*^9}, {3.8986827328257294`*^9, 
  3.8986827446688566`*^9}, {3.909299968095216*^9, 3.9092999809938583`*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"8df8d1f3-0ff9-4401-876a-ff3439be8099"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.902817231221337*^9, 3.9092999813701077`*^9, 3.9094597501551065`*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"250a4aa5-3d4e-4342-aae8-7f03a1308a6f"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.552713678800501`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.902817231221337*^9, 3.9092999813701077`*^9, 3.9094597501870213`*^9},
 CellLabel->
  "Out[556]=",ExpressionUUID->"bb4df9c7-5146-4008-b04f-c44a15d24d46"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.902817231221337*^9, 3.9092999813701077`*^9, 3.9094597502199326`*^9},
 CellLabel->
  "Out[557]=",ExpressionUUID->"a81b08ff-27db-4cf4-acf9-ddf92ddad90d"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.897978097553359*^9, {3.897978131127123*^9, 3.897978136575632*^9}, 
   3.8986808145683994`*^9, 3.8986828193643265`*^9, 3.8986834064247427`*^9, {
   3.899274047881118*^9, 3.899274055794115*^9}, 3.901966259610179*^9, 
   3.902817231221337*^9, 3.9092999813701077`*^9, 3.9094597502508516`*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"faef7349-74b3-486d-a413-bb1ac889890c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]west"}], "/.", "susy3"}], "/.", 
   "numtry3"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]north"}], "/.", "susy3"}], "/.", 
   "numtry3"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]east"}], "/.", "susy3"}], "/.", 
   "numtry3"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "g", " ", "\[CurlyPhi]south"}], "/.", "susy3"}], "/.", 
   "numtry3"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8986845127412586`*^9, 3.8986845762936106`*^9}, 
   3.9028172439691486`*^9, {3.9092999893354907`*^9, 3.9093000016088123`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"1092f2c5-d6de-4d24-abcb-6173a0dd1c0b"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.902828564770708*^9, 3.9093000019236956`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"2290405a-e9b8-4d29-8ed0-1d57dbfacb8f"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.902828564770708*^9, 3.9093000019456563`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"6f766c10-67c2-4847-963b-a1427d3728a7"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.902828564770708*^9, 3.909300001947632*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"812167b7-e9e6-41f7-88ca-66f1d9065126"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.898684532879589*^9, 3.898684579016028*^9}, 
   3.8992794867756476`*^9, 3.901966261609771*^9, {3.902817236499508*^9, 
   3.902817244479639*^9}, 3.902828564770708*^9, 3.9093000019731464`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"f4f56630-c650-4cf9-af61-3d36ec671915"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CurlyPhi]west", "/.", "susy3"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]north", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["g", "6"]}], " ", 
       SuperscriptBox["qq", "6"]}], ")"}], 
     RowBox[{"2", "/", "3"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"g", "^", "4"}]}], " ", 
     RowBox[{"qq", "^", "4"}]}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]east", "/.", "susy3"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]south", "/.", "susy3"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9028285372673717`*^9, 3.902828544696659*^9}, {
  3.909300905466484*^9, 3.9093010366327753`*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"7d203166-e256-439d-96bd-06eeea3ffc7f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.9028285625134525`*^9}, {
  3.909300939978408*^9, 3.9093010369940014`*^9}},
 CellLabel->
  "Out[343]=",ExpressionUUID->"a21adf98-41d1-472f-a02b-9100ce8f6613"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["g", "6"], " ", "\[Pi]", " ", "qq", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["g", "6"]}], " ", 
          SuperscriptBox["qq", "6"]}], ")"}], 
        RowBox[{"1", "/", "3"}]], 
       SuperscriptBox["g", "4"]]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["qq", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.9028285625134525`*^9}, {
  3.909300939978408*^9, 3.909301037016938*^9}},
 CellLabel->
  "Out[345]=",ExpressionUUID->"143a3036-779c-48fa-8af4-ceb41d8818d3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.9028285625134525`*^9}, {
  3.909300939978408*^9, 3.909301037019931*^9}},
 CellLabel->
  "Out[346]=",ExpressionUUID->"97017670-ef59-4a04-bd3f-3026854ec8fc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9028285450670557`*^9, 3.9028285625134525`*^9}, {
  3.909300939978408*^9, 3.9093010370219307`*^9}},
 CellLabel->
  "Out[347]=",ExpressionUUID->"869a248a-47eb-494f-8641-9f28a400594e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]1", " ", "\[CapitalPhi]1"}], "/.", "susy3"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]2", " ", "\[CapitalPhi]2"}], "/.", "susy3"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]3", " ", "\[CapitalPhi]3"}], "/.", "susy3"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]4", " ", "\[CapitalPhi]4"}], "/.", "susy3"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9028172776111984`*^9, 3.9028173047912226`*^9}, {
  3.909301072358526*^9, 3.909301167240811*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"eefaaf23-7631-410e-9a8c-4274d7ea7561"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", "\[Pi]"}], 
  RowBox[{"2", " ", "g"}]]], "Output",
 CellChangeTimes->{
  3.902817305045738*^9, {3.9093010937118096`*^9, 3.909301167871391*^9}},
 CellLabel->
  "Out[387]=",ExpressionUUID->"5ca1b655-da03-438d-82f8-f827ae09dcf4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "\[Pi]"}], 
   RowBox[{"2", " ", "g"}]]}]], "Output",
 CellChangeTimes->{
  3.902817305045738*^9, {3.9093010937118096`*^9, 3.9093011678883457`*^9}},
 CellLabel->
  "Out[391]=",ExpressionUUID->"2b906e41-9639-4759-b713-047eb1d18fa8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "\[Pi]"}], 
   RowBox[{"2", " ", "g"}]]}]], "Output",
 CellChangeTimes->{
  3.902817305045738*^9, {3.9093010937118096`*^9, 3.909301167891338*^9}},
 CellLabel->
  "Out[395]=",ExpressionUUID->"96175b68-2af5-4d75-a068-d4c463473cf8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", "\[Pi]"}], 
  RowBox[{"2", " ", "g"}]]], "Output",
 CellChangeTimes->{
  3.902817305045738*^9, {3.9093010937118096`*^9, 3.9093011679092884`*^9}},
 CellLabel->
  "Out[399]=",ExpressionUUID->"54355639-81a7-4cc6-828b-75e5ee6b667c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]1", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]2", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]3", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"2", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "4"}]}], " ", 
      RowBox[{"qq", "^", "4"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "^", "2"}]}], " ", 
      RowBox[{"qq", "^", "2"}]}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SqrtBox[
     FractionBox[
      SuperscriptBox["qq", "2"], 
      SuperscriptBox["g", "2"]]], "\[Rule]", 
    RowBox[{"qq", "/", "g"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]4", "/.", "susy3"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "6"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "g"}], " ", "qq"}]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     FractionBox[
      RowBox[{"g", " ", 
       SuperscriptBox["qq", "3"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "6"]}], " ", 
         SuperscriptBox["qq", "6"]}], ")"}], 
       RowBox[{"1", "/", "3"}]]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "qq"}], "/", "g"}]}]}], "/.", 
   RowBox[{
    FractionBox["qq", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["g", "6"]}], " ", 
        SuperscriptBox["qq", "6"]}], ")"}], 
      RowBox[{"1", "/", "6"}]]], "\[Rule]", 
    RowBox[{"I", "/", "g"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.8986807182190886`*^9, 3.8986807270454826`*^9}, 
   3.8986820422353306`*^9, {3.898684763730092*^9, 3.898684797559079*^9}, {
   3.909300019222647*^9, 3.909300031991454*^9}, {3.9093013959429173`*^9, 
   3.9093015627937717`*^9}, {3.909301620890768*^9, 3.9093016310927315`*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"9519c642-570f-44c8-a254-c171930ee0d6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["3", 
     RowBox[{"1", "/", "4"}]], " ", "\[Pi]"}], 
   RowBox[{
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g", "6"]}], " ", 
            SuperscriptBox["qq", "6"]}], ")"}], 
          RowBox[{"1", "/", "6"}]], 
         SuperscriptBox["g", "2"]]]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["qq", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["g", "6"]}], " ", 
             SuperscriptBox["qq", "6"]}], ")"}], 
           RowBox[{"1", "/", "6"}]]]}], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g", "6"]}], " ", 
            SuperscriptBox["qq", "6"]}], ")"}], 
          RowBox[{"1", "/", "6"}]], 
         SuperscriptBox["g", "2"]]}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.8986807279447126`*^9, 3.8986808255366893`*^9, 3.8986848019008884`*^9, 
   3.901966263468424*^9, {3.909300013925991*^9, 3.9093000323157177`*^9}, {
   3.9093014365478477`*^9, 3.9093015111009245`*^9}, 3.909301551973189*^9, {
   3.909301625283693*^9, 3.909301631497295*^9}},
 CellLabel->
  "Out[520]=",ExpressionUUID->"6a916f71-d147-4738-a373-df08eff9241f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["3", 
    RowBox[{"1", "/", "4"}]], " ", "\[Pi]"}], 
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SqrtBox["2"]}], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["g", "6"]}], " ", 
           SuperscriptBox["qq", "6"]}], ")"}], 
         RowBox[{"1", "/", "6"}]], 
        SuperscriptBox["g", "2"]]]}], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["qq", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g", "6"]}], " ", 
            SuperscriptBox["qq", "6"]}], ")"}], 
          RowBox[{"1", "/", "6"}]]]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["g", "6"]}], " ", 
           SuperscriptBox["qq", "6"]}], ")"}], 
         RowBox[{"1", "/", "6"}]], 
        SuperscriptBox["g", "2"]]}]]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8986807279447126`*^9, 3.8986808255366893`*^9, 3.8986848019008884`*^9, 
   3.901966263468424*^9, {3.909300013925991*^9, 3.9093000323157177`*^9}, {
   3.9093014365478477`*^9, 3.9093015111009245`*^9}, 3.909301551973189*^9, {
   3.909301625283693*^9, 3.9093016315142508`*^9}},
 CellLabel->
  "Out[524]=",ExpressionUUID->"9e938d3e-aaf1-4e15-93fa-3058487cec01"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["3", 
    RowBox[{"1", "/", "4"}]], " ", "\[Pi]"}], 
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["g", "6"]}], " ", 
           SuperscriptBox["qq", "6"]}], ")"}], 
         RowBox[{"1", "/", "6"}]], 
        SuperscriptBox["g", "2"]]]}], "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["qq", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g", "6"]}], " ", 
            SuperscriptBox["qq", "6"]}], ")"}], 
          RowBox[{"1", "/", "6"}]]]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["g", "6"]}], " ", 
           SuperscriptBox["qq", "6"]}], ")"}], 
         RowBox[{"1", "/", "6"}]], 
        SuperscriptBox["g", "2"]]}]]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8986807279447126`*^9, 3.8986808255366893`*^9, 3.8986848019008884`*^9, 
   3.901966263468424*^9, {3.909300013925991*^9, 3.9093000323157177`*^9}, {
   3.9093014365478477`*^9, 3.9093015111009245`*^9}, 3.909301551973189*^9, {
   3.909301625283693*^9, 3.9093016315302076`*^9}},
 CellLabel->
  "Out[528]=",ExpressionUUID->"ee96ffc5-f9c4-4d96-bee6-7b8a082816c6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "3"}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", "\[Pi]", " ", 
   SqrtBox[
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", "qq"}], "g"]]}], 
  RowBox[{"g", " ", "qq"}]]], "Output",
 CellChangeTimes->{
  3.8986807279447126`*^9, 3.8986808255366893`*^9, 3.8986848019008884`*^9, 
   3.901966263468424*^9, {3.909300013925991*^9, 3.9093000323157177`*^9}, {
   3.9093014365478477`*^9, 3.9093015111009245`*^9}, 3.909301551973189*^9, {
   3.909301625283693*^9, 3.9093016315561385`*^9}},
 CellLabel->
  "Out[531]=",ExpressionUUID->"02a62958-8b85-4033-97a6-b88f43c9ab2b"]
}, Open  ]]
}, Closed]]
},
WindowSize->{798, 614},
WindowMargins->{{Automatic, 349}, {105, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"56543d67-aedf-4c44-8e82-98b7b136130d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 307, 5, 67, "Chapter",ExpressionUUID->"4b42325d-da6e-4e7f-a70b-ae9589eab27f"],
Cell[890, 29, 466, 9, 28, "Input",ExpressionUUID->"7d25bf77-e002-42c5-bde9-4c85097bd908"],
Cell[1359, 40, 461, 8, 28, "Input",ExpressionUUID->"ba37668e-4eb8-43fa-97f7-dac23d74d8fc"],
Cell[1823, 50, 436, 12, 32, "Input",ExpressionUUID->"09bee670-d203-460b-ac00-d3b9f5091258"],
Cell[2262, 64, 497, 12, 86, "Input",ExpressionUUID->"23ea4968-9a87-4111-83df-92a7668c9cc8"],
Cell[2762, 78, 3930, 120, 295, "Input",ExpressionUUID->"7d6880dd-35ac-4034-888a-95c3d3fb7ad2"],
Cell[6695, 200, 262, 7, 32, "Input",ExpressionUUID->"d4ad0bb2-c575-49e1-ae69-73e668ab711e"],
Cell[CellGroupData[{
Cell[6982, 211, 3029, 83, 105, "Input",ExpressionUUID->"69e00d2e-51e8-40e6-a94b-16e696b16738"],
Cell[10014, 296, 477, 6, 32, "Output",ExpressionUUID->"73e47c2b-5f13-4af6-896c-791ea7dbe932"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10528, 307, 2881, 81, 105, "Input",ExpressionUUID->"e6f82318-8ca8-4275-89c0-711d6c0de149"],
Cell[13412, 390, 384, 6, 32, "Output",ExpressionUUID->"f2a71a07-1995-4ce1-9a30-720ff9da2ec7"]
}, Open  ]],
Cell[13811, 399, 230, 6, 32, "Input",ExpressionUUID->"252654ed-a3e3-4aff-83d5-21fcc7bc03d9"],
Cell[CellGroupData[{
Cell[14066, 409, 496, 10, 28, "Input",ExpressionUUID->"772635ab-d79c-4d61-9599-61ff02cdb137"],
Cell[14565, 421, 253, 3, 32, "Output",ExpressionUUID->"aa19067e-7409-4456-a161-75b0c057ee67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14855, 429, 499, 10, 28, "Input",ExpressionUUID->"a5148fd8-aacd-417e-b11c-6ad7c6679f32"],
Cell[15357, 441, 151, 2, 32, "Output",ExpressionUUID->"0a95ac6a-268e-4286-a40d-d4e9605e50db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15545, 448, 683, 17, 48, "Input",ExpressionUUID->"756d5760-9f98-4d07-8d4b-9f7ecb7d3733"],
Cell[16231, 467, 203, 3, 32, "Output",ExpressionUUID->"6a4c18d0-1d65-4643-a598-8dc30d80ae89"],
Cell[16437, 472, 203, 3, 32, "Output",ExpressionUUID->"a0f53455-6e57-444d-bee4-3beb9b7ae479"]
}, Open  ]],
Cell[16655, 478, 336, 9, 32, "Input",ExpressionUUID->"510bc3e4-47a4-40a0-bf50-f2a00e7893e4"],
Cell[16994, 489, 2422, 72, 162, "Input",ExpressionUUID->"1a0cf9d9-8ed5-4b02-b49b-308bf9974592"],
Cell[19419, 563, 1083, 32, 86, "Input",ExpressionUUID->"de83ec8b-7641-4952-acfa-a80f186ae9ab"],
Cell[20505, 597, 305, 8, 32, "Input",ExpressionUUID->"59886b5a-6ff7-4011-a312-96cae88ad36c"],
Cell[CellGroupData[{
Cell[20835, 609, 186, 3, 28, "Input",ExpressionUUID->"4e106936-d049-45e0-a716-4b6a15faf565"],
Cell[21024, 614, 205, 4, 32, "Output",ExpressionUUID->"aa621e4f-2aa9-412f-8820-1e3eea05fb7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21266, 623, 653, 16, 49, "Input",ExpressionUUID->"202435d3-37a6-494e-809b-10e3dc21f1be"],
Cell[21922, 641, 234, 5, 32, "Output",ExpressionUUID->"51c75751-22b0-4e35-a409-b3f997c818ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22193, 651, 2351, 66, 131, "Input",ExpressionUUID->"19bb6654-6d0d-4059-96b4-95971fc8f05a"],
Cell[24547, 719, 251, 4, 32, "Output",ExpressionUUID->"270cf781-f651-4ea3-878d-d019864dd86a"],
Cell[24801, 725, 251, 4, 32, "Output",ExpressionUUID->"39348b49-1a5e-47ea-ad22-9c527241cb04"],
Cell[25055, 731, 251, 4, 32, "Output",ExpressionUUID->"31c9354e-9460-4c40-94ce-54d1d8414519"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25343, 740, 570, 12, 28, "Input",ExpressionUUID->"ee20cc14-4181-4b3c-a91d-9e3fbe3675c2"],
Cell[25916, 754, 561, 14, 51, "Output",ExpressionUUID->"227238b9-cd7b-45a4-97c9-281541eb65f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26514, 773, 616, 16, 47, "Input",ExpressionUUID->"d33d72bc-7791-41d5-ae34-60b427b27b8c"],
Cell[27133, 791, 472, 12, 53, "Output",ExpressionUUID->"442cd110-137f-463f-b588-bb4aaf650a4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27642, 808, 530, 13, 49, "Input",ExpressionUUID->"0668e6a3-b43a-4cc1-a7c5-3d7ef4a7cdf1"],
Cell[28175, 823, 212, 4, 51, "Output",ExpressionUUID->"c7b63003-d229-440b-89f0-54dd75f1b7d8"]
}, Open  ]],
Cell[28402, 830, 284, 7, 32, "Input",ExpressionUUID->"d5e20ebd-0ad0-4aa4-87e3-ba9ca5007b1b"],
Cell[CellGroupData[{
Cell[28711, 841, 964, 25, 48, "Input",ExpressionUUID->"0a459fbd-eb3c-4f2f-9129-a8033ad301e9"],
Cell[29678, 868, 10432, 292, 497, "Output",ExpressionUUID->"88e8e627-5f1d-4850-8341-09be60814d93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40147, 1165, 2914, 82, 132, "Input",ExpressionUUID->"f6ff031e-ce8c-4ec6-be7b-43210018b6dc"],
Cell[43064, 1249, 1628, 48, 67, "Output",ExpressionUUID->"856a56cf-e29d-4a28-8a9b-f3f85fd78b5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44729, 1302, 1005, 29, 39, "Input",ExpressionUUID->"86821390-f953-45ef-995f-ff2cf7509786"],
Cell[45737, 1333, 229, 4, 32, "Output",ExpressionUUID->"8a7b396a-2ef8-4fb9-87cd-edc348cd1f10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46003, 1342, 2992, 83, 158, "Input",ExpressionUUID->"f2beaa97-a237-43b2-a932-0e3124343ee6"],
Cell[48998, 1427, 1635, 46, 67, "Output",ExpressionUUID->"f7b0b8e2-4afe-4d10-a3cb-b85ed086d444"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50670, 1478, 1812, 51, 111, "Input",ExpressionUUID->"0ddbc23e-7e0f-457c-8e1b-3abef90925f8"],
Cell[52485, 1531, 1083, 31, 86, "Output",ExpressionUUID->"53d99157-4c5f-412b-9d9e-629286164abf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53605, 1567, 6033, 169, 286, "Input",ExpressionUUID->"fbd44c91-3787-4cc0-9d89-9f5d540a805a"],
Cell[59641, 1738, 405, 9, 35, "Output",ExpressionUUID->"d80d3256-66ae-44da-94f8-f89e885153fe"],
Cell[60049, 1749, 1556, 48, 79, "Output",ExpressionUUID->"37d3f071-d59f-4235-a8c5-20b22f12d2a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61642, 1802, 868, 27, 52, "Input",ExpressionUUID->"ce71ba4b-e372-49c0-a246-64c8511eebe3"],
Cell[62513, 1831, 149, 2, 32, "Output",ExpressionUUID->"10fc41ec-a57f-448a-8440-901422c26aa5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62699, 1838, 3011, 84, 145, "Input",ExpressionUUID->"b0e65cbb-4b75-4340-9ce3-454deda70bfa"],
Cell[65713, 1924, 263, 7, 39, "Output",ExpressionUUID->"715d5581-ece0-4eb1-a6d6-5a7cf63efba7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66013, 1936, 1135, 35, 39, "Input",ExpressionUUID->"b188ad9d-1107-4b9b-abc9-045c67d75524"],
Cell[67151, 1973, 283, 5, 32, "Output",ExpressionUUID->"c8fccb1e-ad5a-4667-a44b-bbc712c8b445"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67471, 1983, 2468, 76, 135, "Input",ExpressionUUID->"05e81ba9-5d9d-4437-97b5-e32634c511bd"],
Cell[69942, 2061, 843, 26, 62, "Output",ExpressionUUID->"17fbba71-1c48-470b-a7f1-f27aab9f6738"]
}, Open  ]],
Cell[70800, 2090, 238, 6, 32, "Input",ExpressionUUID->"43baa6ad-d704-485c-8e7b-3a193139a1c8"],
Cell[CellGroupData[{
Cell[71063, 2100, 713, 20, 48, "Input",ExpressionUUID->"e8851183-2f32-476e-b883-b5072bd2153a"],
Cell[71779, 2122, 295, 8, 54, "Output",ExpressionUUID->"0139eb04-5640-4d67-aa53-3214a52ba03f"],
Cell[72077, 2132, 315, 9, 54, "Output",ExpressionUUID->"2e3ce760-902c-4660-a0b3-5e892071f813"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72429, 2146, 1284, 38, 67, "Input",ExpressionUUID->"b64048ef-86a9-4a1b-9886-fe5cf88306aa"],
Cell[73716, 2186, 372, 10, 54, "Output",ExpressionUUID->"b657cac4-eb9d-47c8-9444-1c2a291de8c5"],
Cell[74091, 2198, 256, 5, 32, "Output",ExpressionUUID->"3cf20688-75ca-40fc-a3c8-2ee278e24c48"],
Cell[74350, 2205, 256, 5, 32, "Output",ExpressionUUID->"61f84c49-a3f6-4f25-924e-df4738d391b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74643, 2215, 1199, 36, 86, "Input",ExpressionUUID->"349df8b2-6739-4be6-b892-4edf406f615c"],
Cell[75845, 2253, 359, 10, 36, "Output",ExpressionUUID->"84ffa668-fd3a-407f-ae9c-0cf078d41702"],
Cell[76207, 2265, 425, 13, 37, "Output",ExpressionUUID->"1708dde4-116d-4f3b-a33d-2290f2dad40a"],
Cell[76635, 2280, 359, 10, 36, "Output",ExpressionUUID->"46ba2078-f5b3-4f45-b4d4-7f3d78a269b4"],
Cell[76997, 2292, 232, 5, 32, "Output",ExpressionUUID->"499b7200-c21a-418f-9eeb-7305969eb6cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77266, 2302, 526, 14, 28, "Input",ExpressionUUID->"f875724d-fd04-4b6b-ac10-c3cce13246b9"],
Cell[77795, 2318, 181, 3, 32, "Output",ExpressionUUID->"dbe9ba20-3848-4044-a9dd-c91fd619805d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78013, 2326, 607, 17, 28, "Input",ExpressionUUID->"c1c75075-a667-456b-b69d-5df70ba19fe0"],
Cell[78623, 2345, 151, 2, 32, "Output",ExpressionUUID->"d1505a12-9285-4648-897e-f5f46f77ca1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78811, 2352, 514, 14, 28, "Input",ExpressionUUID->"17a3fcab-9fc4-4669-a775-9803330f66f3"],
Cell[79328, 2368, 154, 3, 32, "Output",ExpressionUUID->"f16e5878-a37e-4947-bbe4-8dae52ed1876"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79519, 2376, 438, 12, 28, "Input",ExpressionUUID->"3428bc75-3148-4fb7-ad99-c874d60d73fa"],
Cell[79960, 2390, 303, 9, 36, "Output",ExpressionUUID->"c7d1ce6a-eac3-40b7-ae24-2745ee02600a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80312, 2405, 357, 6, 56, "Chapter",ExpressionUUID->"f3481335-c6fe-433c-8294-555e4b8fc4ec"],
Cell[80672, 2413, 597, 11, 28, "Input",ExpressionUUID->"0767d4ce-42f7-41d2-899a-dae949cafb6b"],
Cell[81272, 2426, 552, 10, 28, "Input",ExpressionUUID->"87676116-9c66-4af8-985f-f4780cd20213"],
Cell[81827, 2438, 226, 5, 28, "Input",ExpressionUUID->"7de7b25b-3bc5-450c-91d2-1b42eea0d701"],
Cell[CellGroupData[{
Cell[82078, 2447, 718, 20, 28, "Input",ExpressionUUID->"523f0c0b-81fc-41c7-87e9-caef438060dd"],
Cell[82799, 2469, 1804, 55, 85, "Output",ExpressionUUID->"d13aad0a-19fd-4a7a-b529-87e655e445c2"]
}, Open  ]],
Cell[84618, 2527, 436, 12, 32, "Input",ExpressionUUID->"aeb3c41c-bb36-4a57-afaf-66e06c6e7fbf"],
Cell[85057, 2541, 1306, 41, 124, "Input",ExpressionUUID->"3c434050-d370-49a9-be0b-02449e4769bb"],
Cell[86366, 2584, 1566, 47, 48, "Input",ExpressionUUID->"ea6200fd-2df3-41f7-8746-6c5754e5a9f6"],
Cell[87935, 2633, 1801, 56, 48, "Input",ExpressionUUID->"c1f3fe8b-3241-41c8-80f7-d4189168d4b8"],
Cell[89739, 2691, 1383, 40, 48, "Input",ExpressionUUID->"123d1119-0352-4a30-9e82-6b864a3e9d99"],
Cell[91125, 2733, 1656, 51, 48, "Input",ExpressionUUID->"e10adb5d-51c4-4a17-9921-f48234eaa4e5"],
Cell[92784, 2786, 1652, 51, 48, "Input",ExpressionUUID->"0bd738ca-f7c0-411a-a636-7bb679471695"],
Cell[94439, 2839, 918, 21, 48, "Input",ExpressionUUID->"5f7b4ee2-f10c-4376-941a-e8c657318070"],
Cell[95360, 2862, 262, 7, 32, "Input",ExpressionUUID->"e5dcd0a4-f6dc-42ea-9bc3-921d3b792bf0"],
Cell[CellGroupData[{
Cell[95647, 2873, 3130, 88, 105, "Input",ExpressionUUID->"9d913088-7a0c-4916-a54a-cc78b413e0a1"],
Cell[98780, 2963, 357, 6, 32, "Output",ExpressionUUID->"e2b974e7-ab06-4036-82b5-9e111e7870d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99174, 2974, 3073, 87, 105, "Input",ExpressionUUID->"b832231c-207c-48c2-bd5c-056e0f835eeb"],
Cell[102250, 3063, 279, 5, 32, "Output",ExpressionUUID->"a69cfa3d-5bd0-4418-b327-d8a8692094e8"]
}, Open  ]],
Cell[102544, 3071, 336, 9, 32, "Input",ExpressionUUID->"cbb82ec1-01d4-41b1-800e-f270cd51c03f"],
Cell[102883, 3082, 1137, 40, 124, "Input",ExpressionUUID->"e5c59cec-7833-42c6-9984-c0de7e5c5394"],
Cell[104023, 3124, 1725, 52, 124, "Input",ExpressionUUID->"8e7eb69a-dbcd-4c7c-86a3-e5e11c92dc57"],
Cell[105751, 3178, 946, 29, 86, "Input",ExpressionUUID->"b9a7876e-8a9a-4081-accf-b0a6f1d044e9"],
Cell[106700, 3209, 305, 8, 32, "Input",ExpressionUUID->"a55276a7-b464-41d1-b4e0-7ba5b5ef484b"],
Cell[CellGroupData[{
Cell[107030, 3221, 3776, 122, 175, "Input",ExpressionUUID->"c872e994-8068-4fc9-9c28-5bebd8c78f7e"],
Cell[110809, 3345, 155, 3, 32, "Output",ExpressionUUID->"26bc0041-2078-483e-9951-82246d1adcfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111001, 3353, 3778, 122, 175, "Input",ExpressionUUID->"51508714-a77c-421c-b082-1e873de35dc9"],
Cell[114782, 3477, 507, 17, 56, "Output",ExpressionUUID->"d8cf2a83-1059-47de-b5ab-109e8fbb0ce8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115326, 3499, 5389, 173, 246, "Input",ExpressionUUID->"ecafdda8-73b4-4f91-9422-1168371add65"],
Cell[120718, 3674, 586, 19, 56, "Output",ExpressionUUID->"2be1eef0-b862-4e14-856f-df3c80e32863"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121341, 3698, 2304, 72, 100, "Input",ExpressionUUID->"dc087d02-6f34-4b52-9343-6b15e753c6ab"],
Cell[123648, 3772, 504, 16, 56, "Output",ExpressionUUID->"357ebcdf-2551-4ae2-b3da-7a36bc69f457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124189, 3793, 1942, 56, 93, "Input",ExpressionUUID->"0aa73685-0114-4aed-9253-f811712a8839"],
Cell[126134, 3851, 1628, 48, 58, "Output",ExpressionUUID->"e295a17d-65a6-4d72-9c9f-7b5a9f1938ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127799, 3904, 3797, 123, 175, "Input",ExpressionUUID->"005da392-1401-4ca2-b547-ec047f101ff7"],
Cell[131599, 4029, 712, 24, 56, "Output",ExpressionUUID->"06516dcc-d14c-4cd6-ad71-f7e5522f7138"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132348, 4058, 3034, 81, 145, "Input",ExpressionUUID->"4fc64bf0-7e5c-45c7-8a97-4ec320c77211"],
Cell[135385, 4141, 1313, 35, 61, "Output",ExpressionUUID->"5c9c6227-8737-4847-a2fd-3a0e2dc0434e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136735, 4181, 426, 11, 28, "Input",ExpressionUUID->"25e905ae-3199-4806-a9c9-f4d81fed2286"],
Cell[137164, 4194, 445, 11, 56, "Output",ExpressionUUID->"1c331c84-ec29-4da4-ad79-1e5a85fb1479"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137646, 4210, 3269, 97, 201, "Input",ExpressionUUID->"0210e287-39a7-4413-aa19-98a448152133"],
Cell[140918, 4309, 232, 5, 32, "Output",ExpressionUUID->"397a634e-48d2-4116-8e42-1706535b4c4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141187, 4319, 3224, 96, 201, "Input",ExpressionUUID->"88372168-6898-43ab-a392-d9cab1e89264"],
Cell[144414, 4417, 204, 4, 32, "Output",ExpressionUUID->"9f586f07-b7ec-4372-8ce0-920ab81d9b75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144655, 4426, 3843, 122, 172, "Input",ExpressionUUID->"060e415f-add9-4831-b54a-845ff48bf4ff"],
Cell[148501, 4550, 615, 20, 49, "Output",ExpressionUUID->"5a6563b7-7c78-4e50-bef6-27f6096f41d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149153, 4575, 2505, 72, 176, "Input",ExpressionUUID->"1b4fa2c6-c12e-4b80-aefe-7c0611c4246d"],
Cell[151661, 4649, 1076, 32, 61, "Output",ExpressionUUID->"3a4f2722-1243-476d-9700-2d056803324f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152774, 4686, 2516, 74, 145, "Input",ExpressionUUID->"718a13bf-fccf-4e2e-9e79-f1d43cc30c14"],
Cell[155293, 4762, 1011, 30, 61, "Output",ExpressionUUID->"fbbc5181-4158-419c-a86a-1ec57f220c07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156341, 4797, 1490, 40, 91, "Input",ExpressionUUID->"fef27716-8c70-411b-87cd-54604b9242fa"],
Cell[157834, 4839, 566, 17, 56, "Output",ExpressionUUID->"cad162b1-856a-416b-966b-b2803c91545b"]
}, Open  ]],
Cell[158415, 4859, 284, 7, 32, "Input",ExpressionUUID->"854d954e-ba6d-4df3-ae25-dc56db5102c1"],
Cell[CellGroupData[{
Cell[158724, 4870, 3823, 123, 175, "Input",ExpressionUUID->"db86fc56-37b9-4d25-a6ff-0efa2a44c5a7"],
Cell[162550, 4995, 153, 3, 32, "Output",ExpressionUUID->"0c58cfcc-bdd5-4a3f-af09-af274cacb525"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162740, 5003, 3827, 123, 175, "Input",ExpressionUUID->"68ec6db4-7588-4184-ad07-05a92a0853b3"],
Cell[166570, 5128, 489, 16, 56, "Output",ExpressionUUID->"e40e061c-90ea-4348-8a50-c25d960997f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167096, 5149, 5286, 169, 227, "Input",ExpressionUUID->"b551145c-7102-49b1-a9c8-af6db2a6440a"],
Cell[172385, 5320, 588, 19, 56, "Output",ExpressionUUID->"6b88b485-c7e1-42eb-8714-a1e73cc5e753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173010, 5344, 3802, 121, 156, "Input",ExpressionUUID->"79a85e57-d0ea-40df-b39e-a29340304194"],
Cell[176815, 5467, 470, 14, 56, "Output",ExpressionUUID->"1e0ee29c-a2c3-41a1-8526-94be23fdc026"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177322, 5486, 1737, 53, 93, "Input",ExpressionUUID->"03ffd4b1-ac16-4a22-80eb-7ea2523dd8f9"],
Cell[179062, 5541, 1530, 47, 58, "Output",ExpressionUUID->"44c3ddd4-2cc9-4a53-ad64-cc21c2e03d29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180629, 5593, 4026, 126, 175, "Input",ExpressionUUID->"205ab81a-9b48-4e25-aa01-aec6f1ec28a0"],
Cell[184658, 5721, 947, 26, 56, "Output",ExpressionUUID->"32616e34-38ea-445b-92b3-5928b89d4d2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185642, 5752, 2855, 81, 168, "Input",ExpressionUUID->"5d0cd18b-fca9-45b1-8d4e-e2041bddad56"],
Cell[188500, 5835, 983, 28, 70, "Output",ExpressionUUID->"a5a98c3b-fc17-4f56-b72f-04e90926dc61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189520, 5868, 891, 25, 34, "Input",ExpressionUUID->"ea14999e-9fe2-49a4-be89-ab004a81868b"],
Cell[190414, 5895, 182, 3, 32, "Output",ExpressionUUID->"5c6c6743-127a-4a8d-bacd-ec028f0e0d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190633, 5903, 3269, 97, 201, "Input",ExpressionUUID->"a68140b7-805a-4e46-9499-7b685643cb5a"],
Cell[193905, 6002, 181, 3, 32, "Output",ExpressionUUID->"3ef988f6-7a81-4b52-abd5-b02fcad91931"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194123, 6010, 2144, 67, 100, "Input",ExpressionUUID->"33e89f20-98e6-414e-9231-c6fbad001fc2"],
Cell[196270, 6079, 655, 19, 49, "Output",ExpressionUUID->"01dd1980-461d-4d76-a277-496f42a4eee7"]
}, Open  ]],
Cell[196940, 6101, 238, 6, 32, "Input",ExpressionUUID->"9f00578a-48ad-4660-af55-85c35e36e04a"],
Cell[197181, 6109, 405, 9, 28, "Input",ExpressionUUID->"5aacf09b-916b-4883-abbf-3f79d82df596"],
Cell[CellGroupData[{
Cell[197611, 6122, 2327, 74, 122, "Input",ExpressionUUID->"d9146d9b-3e3f-46cf-8c2d-502cdc8df138"],
Cell[199941, 6198, 435, 13, 56, "Output",ExpressionUUID->"a9272161-98dd-4130-b378-4ec695997617"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200413, 6216, 2256, 74, 121, "Input",ExpressionUUID->"38a0fa81-3209-46e0-b6ef-5162788f951f"],
Cell[202672, 6292, 462, 14, 56, "Output",ExpressionUUID->"81d38291-c94a-483a-ad53-fde5ef3d03b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203171, 6311, 2349, 75, 121, "Input",ExpressionUUID->"98132f92-b1c6-48b8-8161-39dec7e2c343"],
Cell[205523, 6388, 562, 16, 56, "Output",ExpressionUUID->"52ed4612-0e46-4c36-9e54-a21f8ee9ce05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206122, 6409, 1831, 61, 98, "Input",ExpressionUUID->"176b450c-46fa-4204-848c-54c9b91092a1"],
Cell[207956, 6472, 224, 5, 32, "Output",ExpressionUUID->"5063383f-d94d-484f-ab01-55473077365d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208217, 6482, 2205, 73, 121, "Input",ExpressionUUID->"77fa66bf-2ccc-4127-a503-0ebd8588d6c2"],
Cell[210425, 6557, 398, 12, 56, "Output",ExpressionUUID->"7cdf4d7e-4164-4e60-b78c-e790d809e8ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210860, 6574, 2205, 73, 121, "Input",ExpressionUUID->"39317a4d-cbc5-4ce7-99d9-202cab13604f"],
Cell[213068, 6649, 406, 12, 56, "Output",ExpressionUUID->"89bec8ab-f87c-4488-8425-3402a1ebb3fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213511, 6666, 4002, 132, 214, "Input",ExpressionUUID->"699e4366-f70f-43da-b14b-e622c0e53477"],
Cell[217516, 6800, 458, 15, 56, "Output",ExpressionUUID->"f8c72827-1d92-4f27-8f18-2a77e0093b1d"],
Cell[217977, 6817, 153, 3, 32, "Output",ExpressionUUID->"ea3fb591-6147-4c71-b87b-ae19b86f4ffc"]
}, Open  ]],
Cell[218145, 6823, 255, 7, 32, "Input",ExpressionUUID->"7f008f2f-41e5-4274-af93-4d83eca33d80"],
Cell[218403, 6832, 204, 6, 28, "Input",ExpressionUUID->"64e74bc1-74d7-4268-a249-6e7904aa3c41"],
Cell[CellGroupData[{
Cell[218632, 6842, 2246, 71, 102, "Input",ExpressionUUID->"d63b218b-d105-4b23-8056-6420a653c2f6"],
Cell[220881, 6915, 324, 7, 32, "Output",ExpressionUUID->"992d3833-62e3-4bc2-b434-a6a8b9e87742"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221242, 6927, 2074, 68, 102, "Input",ExpressionUUID->"81641418-323b-45dd-bc14-b852c0e3bbf7"],
Cell[223319, 6997, 347, 11, 56, "Output",ExpressionUUID->"a00c8228-63f9-45c5-8a46-d20603a0351b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223703, 7013, 2078, 68, 102, "Input",ExpressionUUID->"eb6575ee-00c1-4f9f-ba10-bc89b6b70b8b"],
Cell[225784, 7083, 381, 11, 56, "Output",ExpressionUUID->"faf264fe-d7f4-43f0-aff6-a70b32e16064"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226202, 7099, 2078, 68, 102, "Input",ExpressionUUID->"ece25b34-267f-4010-967d-3adb3bfcde88"],
Cell[228283, 7169, 454, 15, 56, "Output",ExpressionUUID->"c4942445-a5c6-4ed0-907a-3ea42efdc47a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228774, 7189, 2074, 68, 102, "Input",ExpressionUUID->"7fa42e11-a6e9-452b-8f25-7ea715457067"],
Cell[230851, 7259, 409, 13, 56, "Output",ExpressionUUID->"0317ee9a-242a-4fae-b62c-a27b8aebbc46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231297, 7277, 2080, 68, 102, "Input",ExpressionUUID->"125a7bd3-20da-4343-adf7-5963168e587d"],
Cell[233380, 7347, 409, 13, 56, "Output",ExpressionUUID->"7c8b1e1a-70bd-4787-bad4-33a5a51f1432"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233826, 7365, 4185, 136, 195, "Input",ExpressionUUID->"383b9d27-3343-46fe-9e9d-3a2282582d4d"],
Cell[238014, 7503, 274, 5, 32, "Output",ExpressionUUID->"6d0179b4-e3ee-4dac-a1d0-d6f40682356d"],
Cell[238291, 7510, 578, 17, 56, "Output",ExpressionUUID->"40dee023-1c68-4183-9b4d-c3b9b112d519"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[238918, 7533, 405, 6, 56, "Chapter",ExpressionUUID->"70c33264-3fb9-4e8f-9813-06b6a8a8544e"],
Cell[239326, 7541, 235, 6, 32, "Input",ExpressionUUID->"23fccc89-95ac-40ae-9a86-70721f091715"],
Cell[239564, 7549, 4312, 147, 314, "Input",ExpressionUUID->"4a0c9906-c9ab-4eaa-b2bf-5ac3887c32d7"],
Cell[243879, 7698, 3846, 105, 124, "Input",ExpressionUUID->"f9954a0e-2cd1-4327-bf54-e5253a3df22e"],
Cell[247728, 7805, 4783, 113, 162, "Input",ExpressionUUID->"e0f9f578-ca04-412f-949f-8d8c26c5d7d3"],
Cell[252514, 7920, 476, 10, 28, "Input",ExpressionUUID->"37005279-9a9f-4b20-8fb1-861ae56ce758"],
Cell[252993, 7932, 10771, 279, 371, "Input",ExpressionUUID->"74d68ab7-20c7-4aad-98b5-6a7fcba27be8"],
Cell[263767, 8213, 5895, 160, 276, "Input",ExpressionUUID->"c7f711ad-59e1-4b22-a120-8e7d9792de7c"],
Cell[269665, 8375, 297, 8, 32, "Input",ExpressionUUID->"36be3cfc-361e-480e-9a36-9a748d924b9a"],
Cell[269965, 8385, 1101, 33, 111, "Input",ExpressionUUID->"e30ef2f1-aac3-42c7-a8cf-22de9bbc3b19"],
Cell[271069, 8420, 298, 8, 32, "Input",ExpressionUUID->"5ce5ac12-3fed-4cf8-99ae-2b7ada8c7b11"],
Cell[271370, 8430, 456, 10, 86, "Input",ExpressionUUID->"a8e756ac-e2de-47da-a531-e7c1ea0b6166"],
Cell[271829, 8442, 202, 5, 32, "Input",ExpressionUUID->"56549d1d-0cd4-4c49-a925-d25fc1865da9"],
Cell[272034, 8449, 2077, 60, 181, "Input",ExpressionUUID->"9c4cb8aa-89a4-4ba5-a2ed-b42a17f2b6a1"],
Cell[274114, 8511, 1642, 49, 67, "Input",ExpressionUUID->"d95cb919-5adc-4c14-8903-367834164930"],
Cell[275759, 8562, 2202, 69, 67, "Input",ExpressionUUID->"744df272-2bfe-4e73-a32d-e8ed810bc32f"],
Cell[277964, 8633, 1162, 31, 48, "Input",ExpressionUUID->"d058af2e-7933-41a4-9c3d-55c77e19cade"],
Cell[279129, 8666, 1332, 44, 67, "Input",ExpressionUUID->"9de6c1d0-9636-4ede-af74-59dc87d38115"],
Cell[280464, 8712, 282, 8, 32, "Input",ExpressionUUID->"45cb584b-afeb-41e8-8553-55ed11484602"],
Cell[280749, 8722, 487, 11, 28, "Input",ExpressionUUID->"1b98234b-7762-469c-b242-71c402d845cc"],
Cell[281239, 8735, 269, 7, 32, "Input",ExpressionUUID->"a80922fa-76d0-483a-8070-5484d152785a"],
Cell[281511, 8744, 381, 9, 28, "Input",ExpressionUUID->"343906ad-19a5-451a-933d-0e3ee1dc7571"],
Cell[281895, 8755, 436, 12, 32, "Input",ExpressionUUID->"be044c8b-b240-460b-be44-e710245aedef"],
Cell[282334, 8769, 2780, 81, 124, "Input",ExpressionUUID->"fe519d7c-d51a-4596-a39c-cd89a5726880"],
Cell[285117, 8852, 3242, 97, 143, "Input",ExpressionUUID->"fffd895e-9755-46b6-b2d0-e096613e9b8e"],
Cell[288362, 8951, 3045, 95, 143, "Input",ExpressionUUID->"3420a844-e8da-4f8e-9f8b-cac88cbe8e40"],
Cell[291410, 9048, 300, 8, 32, "Input",ExpressionUUID->"2b31b2a0-1a75-4d99-b87a-f6772b70f638"],
Cell[CellGroupData[{
Cell[291735, 9060, 7792, 235, 276, "Input",ExpressionUUID->"21aed9af-22e9-444d-86a0-19f43e3f995d"],
Cell[299530, 9297, 407, 7, 32, "Output",ExpressionUUID->"f050f43c-4fcc-437a-aef7-5abf33b933ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299974, 9309, 7640, 233, 276, "Input",ExpressionUUID->"cbb6cb35-9ff4-42c4-be7d-029fd5fd8587"],
Cell[307617, 9544, 301, 6, 32, "Output",ExpressionUUID->"541e8ade-658c-408b-be00-6d89184f14c0"]
}, Open  ]],
Cell[307933, 9553, 336, 9, 32, "Input",ExpressionUUID->"763c6a2d-0566-45da-a743-bd5cb2464326"],
Cell[308272, 9564, 3436, 113, 276, "Input",ExpressionUUID->"d0190331-9965-4cbf-8a4b-b487cd16a3d6"],
Cell[311711, 9679, 933, 22, 48, "Input",ExpressionUUID->"1ed604be-bb37-498e-b455-45adc38ad44a"],
Cell[312647, 9703, 305, 8, 32, "Input",ExpressionUUID->"02385616-999d-484d-b749-9783bbd7280d"],
Cell[CellGroupData[{
Cell[312977, 9715, 186, 3, 28, "Input",ExpressionUUID->"45133d25-c781-4d12-966c-da14838d650a"],
Cell[313166, 9720, 229, 4, 32, "Output",ExpressionUUID->"ed7925fa-1e67-4b12-9e75-c8c4adba3bda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313432, 9729, 237, 5, 28, "Input",ExpressionUUID->"beed37ec-73db-4ccf-802c-4cf146418e40"],
Cell[313672, 9736, 207, 4, 32, "Output",ExpressionUUID->"19896173-cf41-4347-bcfe-2f39e7a6c0d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313916, 9745, 556, 13, 67, "Input",ExpressionUUID->"fa0079c3-dcf9-4af5-8831-38f6e7f66c78"],
Cell[314475, 9760, 579, 15, 50, "Output",ExpressionUUID->"6bc4593c-e9ec-40f2-afdd-90ef5e946186"],
Cell[315057, 9777, 481, 12, 53, "Output",ExpressionUUID->"1f1cb346-39e8-4be4-b01b-4be8da3a66c1"],
Cell[315541, 9791, 479, 12, 53, "Output",ExpressionUUID->"93f0b01a-09d3-4aee-96cd-37e833e06a99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316057, 9808, 2117, 59, 67, "Input",ExpressionUUID->"645a7b3e-a3c1-4c83-a2f7-7c2ae2b2924d"],
Cell[318177, 9869, 20229, 534, 844, "Output",ExpressionUUID->"24498fc9-d34b-45d9-80f0-39f5daf358cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338443, 10408, 3920, 105, 184, "Input",ExpressionUUID->"6e712690-214f-4136-8608-4e4370a1300c"],
Cell[342366, 10515, 435, 11, 53, "Output",ExpressionUUID->"2ed13e05-605d-4ad7-93c3-25c6e655f091"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342838, 10531, 720, 18, 49, "Input",ExpressionUUID->"801ad0b6-8cd5-415c-905e-1c731b296899"],
Cell[343561, 10551, 279, 5, 32, "Output",ExpressionUUID->"ae40d87b-f7c8-47b6-962c-7484160bdc4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343877, 10561, 2674, 70, 152, "Input",ExpressionUUID->"519c5119-10dc-4c12-b406-72f00da5a6ee"],
Cell[346554, 10633, 358, 6, 32, "Output",ExpressionUUID->"a323dbb4-5cc5-48dd-9e81-c9e2338b1d91"],
Cell[346915, 10641, 358, 6, 32, "Output",ExpressionUUID->"ebfe5832-5f37-4014-a13d-03b1e83274e5"],
Cell[347276, 10649, 356, 6, 32, "Output",ExpressionUUID->"759d0f17-c913-4aa0-a25e-c845553d141d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347669, 10660, 545, 14, 49, "Input",ExpressionUUID->"3f726ba2-eb35-4245-9d5e-02737ee1a40d"],
Cell[348217, 10676, 239, 5, 51, "Output",ExpressionUUID->"4409c677-bc11-420c-937a-aee875e27634"]
}, Open  ]],
Cell[348471, 10684, 284, 7, 32, "Input",ExpressionUUID->"6cb6427b-3b5a-4e45-829c-eca17f0b743a"],
Cell[CellGroupData[{
Cell[348780, 10695, 500, 14, 28, "Input",ExpressionUUID->"8166d3f3-686b-4931-8ba0-646698437cb7"],
Cell[349283, 10711, 300, 8, 53, "Output",ExpressionUUID->"acf5ba75-9e4c-49ea-9dc9-4d4dcfc523d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349620, 10724, 1019, 29, 32, "Input",ExpressionUUID->"5461e7cf-22d4-4a5b-972f-a544c47ae0d7"],
Cell[350642, 10755, 590, 18, 56, "Output",ExpressionUUID->"3ff45b09-c76e-4770-8940-db131949b049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351269, 10778, 968, 28, 32, "Input",ExpressionUUID->"e5ad7abc-8bbb-42c1-9367-df714fc6539d"],
Cell[352240, 10808, 797, 24, 56, "Output",ExpressionUUID->"d592144a-88ec-472d-adfd-5d4985dd6cca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353074, 10837, 1871, 48, 75, "Input",ExpressionUUID->"71b135ba-bb28-4a2f-8ac5-ef190d300f1a"],
Cell[354948, 10887, 611, 19, 56, "Output",ExpressionUUID->"5a056387-505e-4b7b-a13d-b8c57ad09518"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355596, 10911, 266, 6, 28, "Input",ExpressionUUID->"fdd349ef-622e-48e8-b5ec-5f1d2a1b5162"],
Cell[355865, 10919, 273, 7, 53, "Output",ExpressionUUID->"ed34856d-ecbe-4f7a-b62d-75426e930dad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356175, 10931, 1251, 35, 67, "Input",ExpressionUUID->"46265af1-6bc9-4b1e-9a8d-70c4a64caa5c"],
Cell[357429, 10968, 183, 3, 32, "Output",ExpressionUUID->"315689d6-a979-4f2d-bd84-67802c70dca9"]
}, Open  ]],
Cell[357627, 10974, 238, 6, 32, "Input",ExpressionUUID->"6c2a43af-c039-474a-bb70-9f11182119e7"],
Cell[357868, 10982, 882, 20, 28, "Input",ExpressionUUID->"839b7f56-c44a-47d2-b40b-959ca35b3b7f"],
Cell[CellGroupData[{
Cell[358775, 11006, 604, 17, 48, "Input",ExpressionUUID->"9245ac3e-4f3c-49f8-8670-feca022c9f01"],
Cell[359382, 11025, 283, 5, 32, "Output",ExpressionUUID->"d16380eb-81f5-40f4-a80e-ea7eebdd1456"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359702, 11035, 456, 12, 48, "Input",ExpressionUUID->"c1019fc4-fd1f-4f89-8f5f-f8f8c0b26934"],
Cell[360161, 11049, 345, 10, 54, "Output",ExpressionUUID->"cfbf03a8-37ee-47e8-bd41-2b6ec72e5e2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360543, 11064, 692, 20, 48, "Input",ExpressionUUID->"8c3e1b25-30fc-4866-a1f2-26351ba7b74b"],
Cell[361238, 11086, 252, 5, 32, "Output",ExpressionUUID->"f6e7fc45-925e-4270-9e1b-b8a0a32f787e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361527, 11096, 433, 12, 48, "Input",ExpressionUUID->"7774d8f3-c145-4300-8369-7b21254b1bc1"],
Cell[361963, 11110, 467, 13, 57, "Output",ExpressionUUID->"50a80a97-8ee0-4334-8e04-1230553abc89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362467, 11128, 749, 21, 48, "Input",ExpressionUUID->"7494ad44-b63a-4bf1-bd34-8a1f79d203fb"],
Cell[363219, 11151, 327, 5, 32, "Output",ExpressionUUID->"2d5d0f73-7dfa-4a59-969f-ca49f176a633"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363583, 11161, 451, 12, 48, "Input",ExpressionUUID->"2f12b301-75cf-4a9f-9fae-098b4ae1e321"],
Cell[364037, 11175, 205, 4, 32, "Output",ExpressionUUID->"387ccfef-bd41-443b-82d0-b89bd6c135a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364279, 11184, 453, 12, 48, "Input",ExpressionUUID->"1c6a830e-7d82-48ab-881a-eacf3f611c44"],
Cell[364735, 11198, 385, 9, 49, "Output",ExpressionUUID->"ce558350-9795-4b72-951a-a95d497e2245"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365157, 11212, 1215, 34, 67, "Input",ExpressionUUID->"7fcb2ad3-b1ea-40cd-b341-9793f9d91001"],
Cell[366375, 11248, 517, 14, 49, "Output",ExpressionUUID->"b5a88057-a316-4f21-bd06-0e95def673c3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[366941, 11268, 357, 6, 56, "Chapter",ExpressionUUID->"0ba8df56-de69-4d40-a3cc-93c0eb275bb1"],
Cell[367301, 11276, 453, 8, 28, "Input",ExpressionUUID->"ad9c65c2-f0eb-41c0-bfcb-36a3b6e20321"],
Cell[367757, 11286, 586, 10, 28, "Input",ExpressionUUID->"12cf3260-b18c-4880-a47b-b0bd766097b4"],
Cell[368346, 11298, 481, 12, 32, "Input",ExpressionUUID->"dc1493b3-0084-4fe0-8991-ba898f00b36f"],
Cell[368830, 11312, 1165, 29, 28, "Input",ExpressionUUID->"9051ef54-c548-49df-99ef-57a7b1fcf3c4"],
Cell[CellGroupData[{
Cell[370020, 11345, 704, 20, 28, "Input",ExpressionUUID->"164354f6-d85c-497d-ab5d-8709cef9fb42"],
Cell[370727, 11367, 399, 5, 32, "Output",ExpressionUUID->"cad05748-a70b-4906-9335-476ca39a0d71"]
}, Open  ]],
Cell[371141, 11375, 847, 24, 105, "Input",ExpressionUUID->"35152718-415d-4392-8d05-a607bac7c59a"],
Cell[371991, 11401, 1414, 46, 86, "Input",ExpressionUUID->"afd5abd2-c6af-4562-a4f9-d6d62894f942"],
Cell[373408, 11449, 3141, 93, 86, "Input",ExpressionUUID->"b149de6a-9c49-49dd-acb0-a818eb6c9f66"],
Cell[376552, 11544, 1480, 46, 86, "Input",ExpressionUUID->"b7d782a7-76d8-41ae-b46a-9123d8e2e60f"],
Cell[378035, 11592, 2038, 66, 86, "Input",ExpressionUUID->"d558f003-ecec-41a1-958d-7759fbd0de0c"],
Cell[380076, 11660, 1194, 30, 86, "Input",ExpressionUUID->"c244508e-6c13-4732-aa3f-5f490bbaf4c8"],
Cell[381273, 11692, 336, 9, 32, "Input",ExpressionUUID->"bd0635bf-ba02-4ba3-9433-12ed83ff0354"],
Cell[381612, 11703, 2176, 74, 238, "Input",ExpressionUUID->"f5bcc320-3afb-47a3-9837-5712c74dbf0e"],
Cell[383791, 11779, 1955, 73, 238, "Input",ExpressionUUID->"9d1c30aa-3c1e-41c1-8f3f-d99aa29a3c97"],
Cell[385749, 11854, 1955, 73, 238, "Input",ExpressionUUID->"e9ca6f3b-447f-4ab0-84f6-0d7ded974658"],
Cell[387707, 11929, 3194, 98, 238, "Input",ExpressionUUID->"c6a9aa79-2ddd-4138-930e-e438f83c20fa"],
Cell[390904, 12029, 3184, 98, 238, "Input",ExpressionUUID->"a7bb308e-ebc0-494f-8052-3f30f3b816f4"],
Cell[394091, 12129, 388, 11, 32, "Input",ExpressionUUID->"db864dbc-63be-44a8-a9c0-02b08bad49e0"],
Cell[394482, 12142, 1073, 29, 86, "Input",ExpressionUUID->"df4fdfea-8dd3-4f9c-b3cf-e71cfb963012"],
Cell[395558, 12173, 848, 26, 86, "Input",ExpressionUUID->"dbc093ff-5017-443e-abb9-aa99e5d6764a"],
Cell[396409, 12201, 896, 26, 86, "Input",ExpressionUUID->"787b4685-5f02-41bd-96a5-fabf6e20b0ed"],
Cell[397308, 12229, 862, 27, 86, "Input",ExpressionUUID->"b8aeca2e-b6be-4f93-8ad9-d38e3ff0bd31"],
Cell[398173, 12258, 258, 7, 32, "Input",ExpressionUUID->"9bf92602-43d6-4497-936f-0732c134db2b"],
Cell[398434, 12267, 1925, 43, 67, "Input",ExpressionUUID->"3009b6f9-8a66-4153-8a3c-ea4894d858fa"],
Cell[CellGroupData[{
Cell[400384, 12314, 243, 5, 28, "Input",ExpressionUUID->"0928c3e7-a42d-498b-be26-cd0fa779cbec"],
Cell[400630, 12321, 802, 21, 32, "Output",ExpressionUUID->"c9737508-d941-4b82-8c5d-7e05c28ff295"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401469, 12347, 1482, 27, 86, "Input",ExpressionUUID->"bbdb9510-7b20-4c14-9cf4-ac08962b7234"],
Cell[402954, 12376, 2500, 36, 32, "Output",ExpressionUUID->"4f938e50-7275-487f-8f13-22ea65ae3c55"],
Cell[405457, 12414, 2513, 37, 32, "Output",ExpressionUUID->"c231ad0d-9880-49d7-a93f-ca47356d7fc9"],
Cell[407973, 12453, 2500, 36, 32, "Output",ExpressionUUID->"a3c4458c-840b-4e5c-80bd-c1f5385eb80d"],
Cell[410476, 12491, 2513, 36, 32, "Output",ExpressionUUID->"fdcd55f3-b758-4f20-a450-ca28bc0d2437"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413026, 12532, 473, 13, 86, "Input",ExpressionUUID->"fc58d989-448d-4366-88f2-adfd66878b70"],
Cell[413502, 12547, 845, 14, 32, "Output",ExpressionUUID->"e1e1273b-1f32-49ab-8c38-ce63724fcd1d"],
Cell[414350, 12563, 857, 15, 32, "Output",ExpressionUUID->"70d70d3f-da7e-434f-9b73-5f24052cb18e"],
Cell[415210, 12580, 843, 15, 32, "Output",ExpressionUUID->"8fe098d3-c0fb-49db-bd02-fb3daf16fa6d"],
Cell[416056, 12597, 859, 14, 32, "Output",ExpressionUUID->"3aeea494-3744-42e8-a17c-c49e6ec0cb7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[416952, 12616, 737, 17, 86, "Input",ExpressionUUID->"9d4d179e-0179-458d-aa96-f27dcc83d9d8"],
Cell[417692, 12635, 364, 6, 32, "Output",ExpressionUUID->"3de4f601-345f-41c4-abc5-f13b57587222"],
Cell[418059, 12643, 364, 6, 32, "Output",ExpressionUUID->"78dd78f3-aa85-4029-bf32-90dd95bf2936"],
Cell[418426, 12651, 271, 4, 32, "Output",ExpressionUUID->"da54e6e1-e6c8-4edc-ad3b-8a36077d5c09"],
Cell[418700, 12657, 286, 5, 32, "Output",ExpressionUUID->"ee58f97a-03f6-4946-8eeb-6f95158c57f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419023, 12667, 658, 16, 86, "Input",ExpressionUUID->"93df1dd1-5e74-4ae5-9eb2-29d0b4e07cdf"],
Cell[419684, 12685, 341, 6, 32, "Output",ExpressionUUID->"088c21b2-49e4-43c9-8059-5861a52de7cf"],
Cell[420028, 12693, 355, 7, 32, "Output",ExpressionUUID->"9a73b23b-590c-4706-b913-1724a2ccca59"],
Cell[420386, 12702, 345, 7, 32, "Output",ExpressionUUID->"02ecc3be-a01d-4f0d-828e-69c8f31c58b4"],
Cell[420734, 12711, 357, 6, 32, "Output",ExpressionUUID->"b9b499de-2d79-41fe-ba54-beaddf853805"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421128, 12722, 1904, 33, 86, "Input",ExpressionUUID->"9956bec7-9c1e-40cf-8924-0ccb2faac76d"],
Cell[423035, 12757, 2737, 40, 32, "Output",ExpressionUUID->"589bac39-8c00-41e8-a33a-013bc539261f"],
Cell[425775, 12799, 2757, 39, 32, "Output",ExpressionUUID->"ecf6e438-0478-4799-8160-abc135115b5c"],
Cell[428535, 12840, 2724, 39, 32, "Output",ExpressionUUID->"ec2af678-a8a5-41d2-bd50-c115a4061a0f"],
Cell[431262, 12881, 2755, 40, 32, "Output",ExpressionUUID->"520b79a5-d2aa-403c-ac3a-b0f109e494af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434054, 12926, 576, 14, 86, "Input",ExpressionUUID->"aa8eef05-e848-420b-bb6f-2f1bb91c55b7"],
Cell[434633, 12942, 296, 7, 32, "Output",ExpressionUUID->"c16cf5f3-8300-4105-9736-ebcf6800d035"],
Cell[434932, 12951, 313, 6, 32, "Output",ExpressionUUID->"311199d6-8bf1-442e-94f1-8f06fbb1ff42"],
Cell[435248, 12959, 281, 6, 32, "Output",ExpressionUUID->"ac176e3e-7b6e-4cd2-b492-605a757629fb"],
Cell[435532, 12967, 311, 7, 32, "Output",ExpressionUUID->"4aaf5da9-2a16-4c89-876a-4456749a1443"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435880, 12979, 492, 13, 86, "Input",ExpressionUUID->"2f2e1b1a-1cd4-468d-b7d8-defcbf778538"],
Cell[436375, 12994, 450, 9, 32, "Output",ExpressionUUID->"8af6ef09-6f4e-45a1-9b3a-e9a32d5fbf2f"],
Cell[436828, 13005, 468, 8, 32, "Output",ExpressionUUID->"49045674-984f-49cf-b934-28726ac5ec66"],
Cell[437299, 13015, 435, 8, 32, "Output",ExpressionUUID->"c731a040-0d08-4ce2-98f7-efa6ee2fdac7"],
Cell[437737, 13025, 466, 9, 32, "Output",ExpressionUUID->"aab96e84-6e2e-4967-9713-2d088d236c58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438240, 13039, 954, 23, 86, "Input",ExpressionUUID->"a9e3ab20-d844-416d-8e0c-2d2e54067353"],
Cell[439197, 13064, 599, 11, 32, "Output",ExpressionUUID->"01791e10-991d-426f-bcc3-e1461bf9f93c"],
Cell[439799, 13077, 615, 10, 32, "Output",ExpressionUUID->"f9946aca-0cc2-4c3b-a570-15227207731a"],
Cell[440417, 13089, 586, 10, 32, "Output",ExpressionUUID->"6679c62c-1966-4261-89c3-d672f47e91fe"],
Cell[441006, 13101, 613, 11, 32, "Output",ExpressionUUID->"3d030583-2ce1-4f3b-8153-e9b619d3340f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441656, 13117, 853, 18, 86, "Input",ExpressionUUID->"c72a2628-a7ce-407e-aea1-01cede212196"],
Cell[442512, 13137, 249, 6, 32, "Output",ExpressionUUID->"ffbb5d91-327e-4081-ab80-e36d87003d44"],
Cell[442764, 13145, 267, 5, 32, "Output",ExpressionUUID->"127828b2-10fa-4901-8b8c-c390f04a8813"],
Cell[443034, 13152, 234, 5, 32, "Output",ExpressionUUID->"ad2c5478-8f7a-4764-9edb-5028c6b806a9"],
Cell[443271, 13159, 265, 6, 32, "Output",ExpressionUUID->"613d2a89-c067-4b52-a369-dff028f346de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443573, 13170, 761, 20, 86, "Input",ExpressionUUID->"82e114b2-5787-4301-9e3d-95795d03e051"],
Cell[444337, 13192, 318, 5, 32, "Output",ExpressionUUID->"cd24b075-4219-470f-bca0-14f7f99087c3"],
Cell[444658, 13199, 317, 5, 32, "Output",ExpressionUUID->"09575f58-86ef-476a-8152-e99a5e5a13c4"],
Cell[444978, 13206, 320, 5, 32, "Output",ExpressionUUID->"3b51ab14-bd90-4d95-abd3-293aaab2c87b"],
Cell[445301, 13213, 318, 5, 32, "Output",ExpressionUUID->"3e9e7bca-9f67-4ed4-a324-fae0f32ddd6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445656, 13223, 728, 19, 86, "Input",ExpressionUUID->"38a89a2a-4a2a-4213-9003-b65b6c1e7130"],
Cell[446387, 13244, 299, 7, 32, "Output",ExpressionUUID->"3aa321ca-04a9-4f4b-b3e2-f5a0f509f276"],
Cell[446689, 13253, 315, 6, 32, "Output",ExpressionUUID->"e7135c11-399e-401e-a1d1-172033c5d424"],
Cell[447007, 13261, 303, 7, 32, "Output",ExpressionUUID->"e945625a-5d8a-4b89-95d0-a837a8fc2375"],
Cell[447313, 13270, 313, 7, 32, "Output",ExpressionUUID->"8479ba1e-1ec6-4d56-8286-59ce578531e8"]
}, Open  ]],
Cell[447641, 13280, 410, 9, 32, "Input",ExpressionUUID->"36ed58aa-92ce-4045-85d9-c9d968d67e86"],
Cell[448054, 13291, 552, 15, 28, "Input",ExpressionUUID->"e9af43d7-c593-4823-9738-408dc32d32fd"],
Cell[448609, 13308, 938, 22, 48, "Input",ExpressionUUID->"8ada875e-6f95-4af1-a3e6-2f5763e5ab37"],
Cell[CellGroupData[{
Cell[449572, 13334, 236, 5, 28, "Input",ExpressionUUID->"8af1e6b1-0140-47e7-9fb5-672ca3862ef8"],
Cell[449811, 13341, 1014, 25, 52, "Output",ExpressionUUID->"96eb1534-977b-4863-a159-e338e6e94239"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450862, 13371, 974, 29, 124, "Input",ExpressionUUID->"a5926443-15ad-4078-82e6-b6bf552fcc6f"],
Cell[451839, 13402, 469, 9, 32, "Output",ExpressionUUID->"17edf77d-cb89-417c-9c88-3d04ac56e2d1"],
Cell[452311, 13413, 473, 9, 32, "Output",ExpressionUUID->"838f955f-2ab4-4f8d-9afd-19d6f45c8a3c"],
Cell[452787, 13424, 452, 8, 32, "Output",ExpressionUUID->"1c0ad525-4971-42e5-ac84-cbde8e8ff7fa"],
Cell[453242, 13434, 471, 9, 32, "Output",ExpressionUUID->"c688f5d0-4554-402c-9a0e-691539bbb4cb"],
Cell[453716, 13445, 454, 8, 32, "Output",ExpressionUUID->"583663fa-fde9-492e-b36b-f4e5ad38669a"],
Cell[454173, 13455, 471, 9, 32, "Output",ExpressionUUID->"aec3b317-9ad1-4b5c-b382-6e628a55f898"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454681, 13469, 600, 18, 86, "Input",ExpressionUUID->"d1f8ec2c-fdfa-468e-89af-46df70805635"],
Cell[455284, 13489, 337, 6, 32, "Output",ExpressionUUID->"d2cb08d8-499a-4c74-a8c5-096b8111190d"],
Cell[455624, 13497, 339, 6, 32, "Output",ExpressionUUID->"45f7e3a5-fe31-449d-9c01-e0277a4aaccd"],
Cell[455966, 13505, 335, 7, 32, "Output",ExpressionUUID->"e1cc2f2c-de67-409f-a6d1-5eaefd3e23be"],
Cell[456304, 13514, 334, 7, 32, "Output",ExpressionUUID->"80f4d5f6-1280-4f73-a4a5-ae44745e8b16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456675, 13526, 624, 19, 86, "Input",ExpressionUUID->"a35838b3-6e6a-4ba8-a141-535814a3a441"],
Cell[457302, 13547, 393, 7, 32, "Output",ExpressionUUID->"8ab71124-53c5-48c2-8362-4edfd0fb0d3e"],
Cell[457698, 13556, 393, 7, 32, "Output",ExpressionUUID->"1af80036-414e-49ab-80d9-5ed155a4ad7b"],
Cell[458094, 13565, 391, 7, 32, "Output",ExpressionUUID->"f522f9fb-38f0-4613-b0ac-8027a273128c"],
Cell[458488, 13574, 391, 7, 32, "Output",ExpressionUUID->"8f6e44be-d882-40c6-9763-0571f8979981"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458916, 13586, 668, 19, 86, "Input",ExpressionUUID->"bfbaa4b6-476e-4aa3-85bf-d658709b84e1"],
Cell[459587, 13607, 665, 11, 32, "Output",ExpressionUUID->"1aadf338-9f4e-4917-a108-ab146dcfc619"],
Cell[460255, 13620, 668, 12, 32, "Output",ExpressionUUID->"8e169d9d-5189-4994-bde6-2c6e3f9ea610"],
Cell[460926, 13634, 667, 11, 32, "Output",ExpressionUUID->"59fff11f-2df7-4c4b-82e3-4d7c4f737a55"],
Cell[461596, 13647, 663, 12, 32, "Output",ExpressionUUID->"5e8998f7-a209-46ef-a537-1c9543b74a52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462296, 13664, 638, 19, 86, "Input",ExpressionUUID->"92d0aa23-b6b2-4ead-a6ce-ab856dba114f"],
Cell[462937, 13685, 293, 5, 32, "Output",ExpressionUUID->"6cfc2b22-3bf0-4b8b-9933-8a05b6b04909"],
Cell[463233, 13692, 294, 6, 32, "Output",ExpressionUUID->"562a345a-9bb9-4c44-b03b-983b14a1dc15"],
Cell[463530, 13700, 296, 5, 32, "Output",ExpressionUUID->"bde417ba-8220-4b5b-816f-e7b47f5f1565"],
Cell[463829, 13707, 297, 6, 32, "Output",ExpressionUUID->"5bbe621e-f11b-48b0-843e-c5ae14c1a2a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464163, 13718, 1138, 31, 86, "Input",ExpressionUUID->"d0e6e37d-0b63-44ca-a6f7-dfc045e322aa"],
Cell[465304, 13751, 447, 9, 32, "Output",ExpressionUUID->"2d995b10-b315-43e6-8586-499249034f67"],
Cell[465754, 13762, 441, 9, 32, "Output",ExpressionUUID->"e5baa5f6-c4f0-4dba-96b4-ecf8b45008ed"],
Cell[466198, 13773, 430, 8, 32, "Output",ExpressionUUID->"7a394cbb-8aad-46ce-873b-718ee4344651"],
Cell[466631, 13783, 430, 8, 32, "Output",ExpressionUUID->"6f08af76-a2dd-4bac-8a99-324572319b3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467098, 13796, 1156, 31, 86, "Input",ExpressionUUID->"87df86da-2a7b-4b90-8c3e-f81b49ee7c42"],
Cell[468257, 13829, 297, 6, 32, "Output",ExpressionUUID->"db95a023-7762-4594-a3f7-245f46a6b7c5"],
Cell[468557, 13837, 299, 6, 32, "Output",ExpressionUUID->"948e48eb-83a3-4cd6-8d84-ee3260b37834"],
Cell[468859, 13845, 279, 5, 32, "Output",ExpressionUUID->"639d28eb-b7a9-49e9-898a-ace6f87fe0a3"],
Cell[469141, 13852, 293, 6, 32, "Output",ExpressionUUID->"5ad363ca-dfd9-4038-8ef1-86800d549597"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469471, 13863, 1338, 35, 86, "Input",ExpressionUUID->"373815b1-ac90-46b0-a523-42e071147fc7"],
Cell[470812, 13900, 291, 6, 32, "Output",ExpressionUUID->"8872f274-8655-498f-af0f-1a8f9f68ac26"],
Cell[471106, 13908, 272, 5, 32, "Output",ExpressionUUID->"b6bb784f-8abd-405c-8546-26c0f5bac6b8"],
Cell[471381, 13915, 269, 5, 32, "Output",ExpressionUUID->"f807b963-6855-45de-be54-94d72c2678f6"],
Cell[471653, 13922, 289, 6, 32, "Output",ExpressionUUID->"e70c9e18-829e-453a-88d3-0be98ed9cdd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471979, 13933, 1354, 35, 86, "Input",ExpressionUUID->"0f3db3e7-8c63-4978-8e4b-60be09b08555"],
Cell[473336, 13970, 293, 6, 32, "Output",ExpressionUUID->"97bb01a1-9b59-405a-9463-1deac13c6661"],
Cell[473632, 13978, 293, 6, 32, "Output",ExpressionUUID->"4ef89398-3613-4632-9f1b-a05f1dd95a6c"],
Cell[473928, 13986, 276, 5, 32, "Output",ExpressionUUID->"530105d4-7f1f-4fce-86b8-de06a299c5f3"],
Cell[474207, 13993, 274, 5, 32, "Output",ExpressionUUID->"3d89b657-7b90-4894-9f51-b903093e68f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474518, 14003, 711, 20, 86, "Input",ExpressionUUID->"0f4711db-8c3d-42bb-aacc-8912c8015465"],
Cell[475232, 14025, 439, 9, 32, "Output",ExpressionUUID->"5dbaeee9-4f01-4a44-b244-7f0c21ec7b82"],
Cell[475674, 14036, 424, 8, 32, "Output",ExpressionUUID->"ac430781-4d54-43db-8948-0527dfb4629c"],
Cell[476101, 14046, 429, 8, 32, "Output",ExpressionUUID->"41daae54-f05f-43f3-acd4-81ba6a8efe6f"],
Cell[476533, 14056, 425, 8, 32, "Output",ExpressionUUID->"f553950e-dee7-4ef6-91bc-ef735b5a25d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476995, 14069, 658, 19, 86, "Input",ExpressionUUID->"01606c9a-0c0d-481f-af96-032deef9944d"],
Cell[477656, 14090, 437, 8, 32, "Output",ExpressionUUID->"d1d97ed4-592f-42c2-ba8a-ac57a1daa52a"],
Cell[478096, 14100, 419, 7, 32, "Output",ExpressionUUID->"1a3817ca-d0d9-47d0-b107-1ac4350539c7"],
Cell[478518, 14109, 438, 8, 32, "Output",ExpressionUUID->"ac9916c0-926f-467f-82d9-08c5313c68d6"],
Cell[478959, 14119, 438, 8, 32, "Output",ExpressionUUID->"4e1d88f5-b495-4aec-b0ed-76001026ae41"]
}, Open  ]],
Cell[479412, 14130, 357, 9, 32, "Input",ExpressionUUID->"88cf79d7-e8ef-4b53-8c90-75142c9dc7d7"],
Cell[479772, 14141, 466, 14, 28, "Input",ExpressionUUID->"c740cb10-ec11-49dc-8143-aed150df21ea"],
Cell[480241, 14157, 610, 17, 48, "Input",ExpressionUUID->"585284f5-ecf2-4344-8904-430298245905"],
Cell[CellGroupData[{
Cell[480876, 14178, 931, 28, 124, "Input",ExpressionUUID->"aafc5cb6-b9be-4f0d-9afd-fe9075b4b6f1"],
Cell[481810, 14208, 347, 7, 32, "Output",ExpressionUUID->"f31296a8-e322-41c7-902f-b7c031903108"],
Cell[482160, 14217, 353, 6, 32, "Output",ExpressionUUID->"3aa49054-fdaf-4de2-b2db-5adaffd5ff54"],
Cell[482516, 14225, 350, 6, 32, "Output",ExpressionUUID->"9079fbab-6357-4aef-ab6f-f42f96432c8f"],
Cell[482869, 14233, 350, 6, 32, "Output",ExpressionUUID->"6675cfac-ba91-4c7a-9c4e-689d2f1e4769"],
Cell[483222, 14241, 352, 7, 32, "Output",ExpressionUUID->"1085b6c1-ba21-47cf-8657-de6bcb7e56e7"],
Cell[483577, 14250, 350, 6, 32, "Output",ExpressionUUID->"098831a5-fd16-4c03-9ebf-fc3f669e650c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483964, 14261, 607, 18, 86, "Input",ExpressionUUID->"cf72c902-c009-4ee7-b234-05ee80bce6bf"],
Cell[484574, 14281, 270, 6, 32, "Output",ExpressionUUID->"0f141a50-2860-4976-9fd7-91977d920e98"],
Cell[484847, 14289, 270, 6, 32, "Output",ExpressionUUID->"97f429da-8f97-4353-aa3d-61656a9c44de"],
Cell[485120, 14297, 270, 6, 32, "Output",ExpressionUUID->"c4cc808a-fb9c-4227-980d-d8734ec9312f"],
Cell[485393, 14305, 270, 6, 32, "Output",ExpressionUUID->"ce1dae5b-8e30-4093-b022-377b6da2d183"]
}, Open  ]],
Cell[CellGroupData[{
Cell[485700, 14316, 1030, 25, 86, "Input",ExpressionUUID->"41dbd31c-05e9-4b29-bab2-4a1b697f7474"],
Cell[486733, 14343, 457, 9, 32, "Output",ExpressionUUID->"36919957-e910-4919-929f-888441e9a497"],
Cell[487193, 14354, 478, 9, 32, "Output",ExpressionUUID->"d1359e78-aaed-4c01-9b85-4bed56a965cd"],
Cell[487674, 14365, 472, 10, 32, "Output",ExpressionUUID->"7bc5aac7-9f42-4b3e-8402-b4f5088e4c70"],
Cell[488149, 14377, 457, 9, 32, "Output",ExpressionUUID->"2fe6b966-04f9-41cb-af5d-b5670081f6b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[488643, 14391, 836, 24, 86, "Input",ExpressionUUID->"f1a4ce38-a212-4c36-b248-b245fe3cffcf"],
Cell[489482, 14417, 380, 7, 32, "Output",ExpressionUUID->"48ef476d-28a0-4966-b6d0-f9ca88e64eff"],
Cell[489865, 14426, 395, 7, 32, "Output",ExpressionUUID->"e44de8eb-28cd-426f-bb91-b88c6a512602"],
Cell[490263, 14435, 401, 8, 32, "Output",ExpressionUUID->"cbcbbfa8-0504-4adb-b727-4d9d6fa51a77"],
Cell[490667, 14445, 382, 7, 32, "Output",ExpressionUUID->"30271d9c-0695-4a67-a363-c39720e84466"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491086, 14457, 826, 23, 86, "Input",ExpressionUUID->"22d25295-ab11-4a33-99b8-1acff23ce180"],
Cell[491915, 14482, 262, 5, 32, "Output",ExpressionUUID->"41aa9019-cfb6-446f-886d-9065481b0c2c"],
Cell[492180, 14489, 277, 5, 32, "Output",ExpressionUUID->"36f61e6a-bf7d-441d-a418-80a1fb1f636c"],
Cell[492460, 14496, 279, 6, 32, "Output",ExpressionUUID->"c449d52f-52b1-4a1e-ab93-d1116b62c66c"],
Cell[492742, 14504, 262, 5, 32, "Output",ExpressionUUID->"7fbc5fa3-f039-4b7b-8dc5-809659ad8f11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493041, 14514, 874, 23, 86, "Input",ExpressionUUID->"5972cb8f-2554-41a6-80e9-3ad67fca97ca"],
Cell[493918, 14539, 268, 6, 32, "Output",ExpressionUUID->"3123f06f-4337-4883-8afd-f726d3d181f2"],
Cell[494189, 14547, 270, 6, 32, "Output",ExpressionUUID->"92704c53-5866-456d-a093-94e3ef249092"],
Cell[494462, 14555, 268, 6, 32, "Output",ExpressionUUID->"e60ab2d4-2afc-4ff2-ae5c-113b5e200844"],
Cell[494733, 14563, 270, 6, 32, "Output",ExpressionUUID->"e2118bb7-7667-4986-9124-b6a3c3379ce0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495040, 14574, 823, 24, 86, "Input",ExpressionUUID->"a127179b-91a7-4389-a517-5c118e3c4ff0"],
Cell[495866, 14600, 324, 7, 32, "Output",ExpressionUUID->"c4e3e4fb-a8ca-4b43-9a3e-a459f1c03d50"],
Cell[496193, 14609, 312, 6, 32, "Output",ExpressionUUID->"7134952a-f9f9-451d-8004-d0a91235241d"],
Cell[496508, 14617, 312, 6, 32, "Output",ExpressionUUID->"dd99607b-12ac-4fc3-b337-5f2987a01066"],
Cell[496823, 14625, 328, 6, 32, "Output",ExpressionUUID->"b94c2d99-348a-4486-86bf-3d935018c44c"]
}, Open  ]],
Cell[497166, 14634, 388, 10, 32, "Input",ExpressionUUID->"fab8b421-d3dc-4f4e-bef3-b78f91075e96"],
Cell[497557, 14646, 428, 11, 28, "Input",ExpressionUUID->"3300bd30-919c-4fe8-b8eb-9b4ef5baabb8"],
Cell[497988, 14659, 710, 18, 48, "Input",ExpressionUUID->"769af70f-388a-4c03-b369-0939a842ba62"],
Cell[CellGroupData[{
Cell[498723, 14681, 982, 29, 124, "Input",ExpressionUUID->"e2376180-c4db-42ec-b7c2-a1bd302656f3"],
Cell[499708, 14712, 459, 8, 32, "Output",ExpressionUUID->"b287526f-ebd3-4ff8-81f9-99b0f8744073"],
Cell[500170, 14722, 482, 8, 32, "Output",ExpressionUUID->"862b7598-c3c9-4c1d-bcae-e2a6f10a0b6d"],
Cell[500655, 14732, 477, 8, 32, "Output",ExpressionUUID->"ea4d7043-b686-413a-879f-b26331221c03"],
Cell[501135, 14742, 479, 8, 32, "Output",ExpressionUUID->"82603b7a-599d-4fb0-8fb6-d0e116beb334"],
Cell[501617, 14752, 459, 8, 32, "Output",ExpressionUUID->"2fd19cab-cada-4e0f-84e3-3a276721af29"],
Cell[502079, 14762, 477, 8, 32, "Output",ExpressionUUID->"2e6ca914-792e-4f05-9773-e7d7cfe81a92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502593, 14775, 604, 18, 86, "Input",ExpressionUUID->"dd496c4b-fe2f-4010-8758-9fca625321fc"],
Cell[503200, 14795, 308, 6, 32, "Output",ExpressionUUID->"449c869d-1603-4f41-96b8-d75a17d87fc7"],
Cell[503511, 14803, 310, 6, 32, "Output",ExpressionUUID->"aed17e60-923e-4683-a731-4a80ca19bc45"],
Cell[503824, 14811, 310, 6, 32, "Output",ExpressionUUID->"fc63116a-9257-40d8-b485-c5fd9cb6cd24"],
Cell[504137, 14819, 307, 6, 32, "Output",ExpressionUUID->"afa14c47-9687-40ce-8c45-2b316f0ddb1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504481, 14830, 5221, 184, 494, "Input",ExpressionUUID->"a411880e-eb9a-4ee2-8b0a-2a63e79692c3"],
Cell[509705, 15016, 399, 10, 52, "Output",ExpressionUUID->"88abb1e3-f8f4-4dbd-9a0b-8469e26962d2"],
Cell[510107, 15028, 380, 9, 52, "Output",ExpressionUUID->"a4391dbe-e976-4019-8bdd-ae8d33688072"],
Cell[510490, 15039, 380, 9, 52, "Output",ExpressionUUID->"d4f97ba5-5d3c-49df-b1e5-17d62a1bfd22"],
Cell[510873, 15050, 399, 10, 52, "Output",ExpressionUUID->"ea52a314-6dc7-4791-a4dd-1e744704da8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511309, 15065, 1078, 25, 86, "Input",ExpressionUUID->"8df8d1f3-0ff9-4401-876a-ff3439be8099"],
Cell[512390, 15092, 505, 9, 32, "Output",ExpressionUUID->"250a4aa5-3d4e-4342-aae8-7f03a1308a6f"],
Cell[512898, 15103, 525, 9, 32, "Output",ExpressionUUID->"bb4df9c7-5146-4008-b04f-c44a15d24d46"],
Cell[513426, 15114, 505, 9, 32, "Output",ExpressionUUID->"a81b08ff-27db-4cf4-acf9-ddf92ddad90d"],
Cell[513934, 15125, 505, 9, 32, "Output",ExpressionUUID->"faef7349-74b3-486d-a413-bb1ac889890c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514476, 15139, 886, 24, 86, "Input",ExpressionUUID->"1092f2c5-d6de-4d24-abcb-6173a0dd1c0b"],
Cell[515365, 15165, 404, 7, 32, "Output",ExpressionUUID->"2290405a-e9b8-4d29-8ed0-1d57dbfacb8f"],
Cell[515772, 15174, 419, 7, 32, "Output",ExpressionUUID->"6f766c10-67c2-4847-963b-a1427d3728a7"],
Cell[516194, 15183, 402, 7, 32, "Output",ExpressionUUID->"812167b7-e9e6-41f7-88ca-66f1d9065126"],
Cell[516599, 15192, 404, 7, 32, "Output",ExpressionUUID->"f4f56630-c650-4cf9-af61-3d36ec671915"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517040, 15204, 1059, 32, 110, "Input",ExpressionUUID->"7d203166-e256-439d-96bd-06eeea3ffc7f"],
Cell[518102, 15238, 232, 4, 32, "Output",ExpressionUUID->"a21adf98-41d1-472f-a02b-9100ce8f6613"],
Cell[518337, 15244, 1066, 34, 76, "Output",ExpressionUUID->"143a3036-779c-48fa-8af4-ceb41d8818d3"],
Cell[519406, 15280, 230, 4, 32, "Output",ExpressionUUID->"97017670-ef59-4a04-bd3f-3026854ec8fc"],
Cell[519639, 15286, 232, 4, 32, "Output",ExpressionUUID->"869a248a-47eb-494f-8641-9f28a400594e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[519908, 15295, 5296, 187, 494, "Input",ExpressionUUID->"eefaaf23-7631-410e-9a8c-4274d7ea7561"],
Cell[525207, 15484, 287, 8, 56, "Output",ExpressionUUID->"5ca1b655-da03-438d-82f8-f827ae09dcf4"],
Cell[525497, 15494, 310, 9, 56, "Output",ExpressionUUID->"2b906e41-9639-4759-b713-047eb1d18fa8"],
Cell[525810, 15505, 308, 9, 56, "Output",ExpressionUUID->"96175b68-2af5-4d75-a068-d4c463473cf8"],
Cell[526121, 15516, 289, 8, 56, "Output",ExpressionUUID->"54355639-81a7-4cc6-828b-75e5ee6b667c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[526447, 15529, 5335, 185, 461, "Input",ExpressionUUID->"9519c642-570f-44c8-a254-c171930ee0d6"],
Cell[531785, 15716, 1631, 50, 87, "Output",ExpressionUUID->"6a916f71-d147-4738-a373-df08eff9241f"],
Cell[533419, 15768, 1597, 50, 87, "Output",ExpressionUUID->"9e938d3e-aaf1-4e15-93fa-3058487cec01"],
Cell[535019, 15820, 1574, 49, 87, "Output",ExpressionUUID->"ee96ffc5-f9c4-4d96-bee6-7b8a082816c6"],
Cell[536596, 15871, 715, 19, 69, "Output",ExpressionUUID->"02a62958-8b85-4033-97a6-b88f43c9ab2b"]
}, Open  ]]
}, Closed]]
}
]
*)


